Characterizing Network Requirements for GPU API Remoting in AI Applications

GPU remoting is a promising technique for supporting AI applications. Networking plays a key role in enabling remoting. However, for efficient remoting, the network requirements in terms of latency and bandwidth are unknown. In this paper, we take a GPU-centric approach to derive the minimum latency and bandwidth requirements for GPU remoting, while ensuring no (or little) performance degradation for AI applications. Our study including theoretical model demonstrates that, with careful remoting design, unmodified AI applications can run on the remoting setup using commodity networking hardware without any overhead or even with better performance, with low network demands.

==> data/api_dict/api_dict.py <==
rpc_api = {
    0: 'rpc_checkpoint',
    1: 'rpc_deinit',
    2: 'rpc_printmessage',
    3: 'rpc_dlopen',
    50: 'rpc_register_function',
    51: 'rpc_elf_load',
    52: 'rpc_elf_unload',
    53: 'rpc_register_var',
    101: 'CUDA_CHOOSE_DEVICE',
    102: 'CUDA_DEVICE_GET_ATTRIBUTE',
    103: 'CUDA_DEVICE_GET_BY_PCI_BUS_ID',
    104: 'CUDA_DEVICE_GET_CACHE_CONFIG',
    105: 'CUDA_DEVICE_GET_LIMIT',
    107: 'CUDA_DEVICE_GET_P2P_ATTRIBUTE',
    108: 'CUDA_DEVICE_GET_PCI_BUS_ID',
    109: 'CUDA_DEVICE_GET_SHARED_MEM_CONFIG',
    110: 'CUDA_DEVICE_GET_STREAM_PRIORITY_RANGE',
    111: 'CUDA_DEVICE_GET_TEXTURE_LMW',
    112: 'CUDA_DEVICE_RESET',
    113: 'CUDA_DEVICE_SET_CACHE_CONFIG',
    114: 'CUDA_DEVICE_SET_LIMIT',
    115: 'CUDA_DEVICE_SET_SHARED_MEM_CONFIG',
    116: 'CUDA_DEVICE_SYNCHRONIZE',
    117: 'CUDA_GET_DEVICE',
    118: 'CUDA_GET_DEVICE_COUNT',
    119: 'CUDA_GET_DEVICE_FLAGS',
    120: 'CUDA_GET_DEVICE_PROPERTIES',
    126: 'CUDA_SET_DEVICE',
    127: 'CUDA_SET_DEVICE_FLAGS',
    128: 'CUDA_SET_VALID_DEVICES',
    140: 'CUDA_GET_ERROR_NAME',
    141: 'CUDA_GET_ERROR_STRING',
    142: 'CUDA_GET_LAST_ERROR',
    143: 'CUDA_PEEK_AT_LAST_ERROR',
    250: 'CUDA_CTX_RESET_PERSISTING_L2CACHE',
    255: 'CUDA_STREAM_CREATE',
    256: 'CUDA_STREAM_CREATE_WITH_FLAGS',
    257: 'CUDA_STREAM_CREATE_WITH_PRIORITY',
    258: 'CUDA_STREAM_DESTROY',
    262: 'CUDA_STREAM_GET_FLAGS',
    263: 'CUDA_STREAM_GET_PRIORITY',
    264: 'CUDA_STREAM_IS_CAPTURING',
    265: 'CUDA_STREAM_QUERY',
    267: 'CUDA_STREAM_SYNCHRONIZE',
    268: 'CUDA_STREAM_WAIT_EVENT',
    269: 'CUDA_THREAD_EXCHANGE_STREAM_CAPTURE_MODE',
    280: 'CUDA_EVENT_CREATE',
    281: 'CUDA_EVENT_CREATE_WITH_FLAGS',
    282: 'CUDA_EVENT_DESTROY',
    283: 'CUDA_EVENT_ELAPSED_TIME',
    284: 'CUDA_EVENT_QUERY',
    285: 'CUDA_EVENT_RECORD',
    286: 'CUDA_EVENT_RECORD_WITH_FLAGS',
    287: 'CUDA_EVENT_SYNCHRONIZE',
    310: 'CUDA_FUNC_GET_ATTRIBUTES',
    311: 'CUDA_FUNC_SET_ATTRIBUTES',
    312: 'CUDA_FUNC_SET_CACHE_CONFIG',
    313: 'CUDA_FUNC_SET_SHARED_MEM_CONFIG',
    314: 'CUDA_LAUNCH_COOPERATIVE_KERNEL',
    317: 'CUDA_LAUNCH_KERNEL',
    330: 'CUDA_OCCUPANCY_AVAILABLE_DSMPB',
    331: 'CUDA_OCCUPANCY_MAX_ACTIVE_BPM',
    332: 'CUDA_OCCUPANCY_MAX_ACTIVE_BPM_WITH_FLAGS',
    400: 'CUDA_ARRAY_GET_INFO',
    401: 'CUDA_ARRAY_GET_SPARSE_PROPERTIES',
    402: 'CUDA_FREE',
    403: 'CUDA_FREE_ARRAY',
    404: 'CUDA_FREE_HOST',
    407: 'CUDA_GET_SYMBOL_ADDRESS',
    408: 'CUDA_GET_SYMBOL_SIZE',
    409: 'CUDA_HOST_ALLOC',
    477: 'CUDA_HOST_ALLOC_REGSHM',
    410: 'CUDA_HOST_GET_DEVICE_POINTER',
    411: 'CUDA_HOST_GET_FLAGS',
    414: 'CUDA_MALLOC',
    415: 'CUDA_MALLOC_3D',
    416: 'CUDA_MALLOC_3D_ARRAY',
    417: 'CUDA_MALLOC_ARRAY',
    421: 'CUDA_MALLOC_PITCH',
    422: 'CUDA_MEM_ADVISE',
    423: 'CUDA_MEM_GET_INFO',
    424: 'CUDA_MEM_PREFETCH_ASYNC',
    440: 'CUDA_MEMCPY_HTOD',
    441: 'CUDA_MEMCPY_DTOH',
    442: 'CUDA_MEMCPY_SHM',
    443: 'CUDA_MEMCPY_DTOD',
    445: 'CUDA_MEMCPY_TO_SYMBOL',
    446: 'CUDA_MEMCPY_TO_SYMBOL_SHM',
    447: 'CUDA_MEMCPY_IB',
    449: 'CUDA_MEMCPY_MT_HTOD',
    450: 'CUDA_MEMCPY_MT_DTOH',
    451: 'CUDA_MEMCPY_MT_SYNC',
    470: 'CUDA_MEMSET',
    471: 'CUDA_MEMSET_2D',
    472: 'CUDA_MEMSET_2D_ASYNC',
    473: 'CUDA_MEMSET_3D',
    474: 'CUDA_MEMSET_3D_ASYNC',
    475: 'CUDA_MEMSET_ASYNC',
    500: 'CUDA_DEVICE_CAN_ACCESS_PEER',
    501: 'CUDA_DEVICE_DISABLE_PEER_ACCESS',
    502: 'CUDA_DEVICE_ENABLE_PEER_ACCESS',
    510: 'CUDA_DRIVER_GET_VERSION',
    511: 'CUDA_RUNTIME_GET_VERSION',
    1002: 'rpc_cuDeviceGetCount',
    1003: 'rpc_cuInit',
    1004: 'rpc_cuDriverGetVersion',
    1005: 'rpc_cuDeviceGet',
    1006: 'rpc_cuDeviceGetName',
    1007: 'rpc_cuDeviceTotalMem',
    1008: 'rpc_cuDeviceGetAttribute',
    1009: 'rpc_cuDeviceGetUuid',
    1010: 'rpc_cuCtxGetCurrent',
    1011: 'rpc_cuCtxSetCurrent',
    1012: 'rpc_cuDevicePrimaryCtxRetain',
    1013: 'rpc_cuModuleGetFunction',
    1015: 'rpc_cuMemAlloc',
    1016: 'rpc_cuCtxGetDevice',
    1017: 'rpc_cuMemcpyHtoD',
    1018: 'rpc_cuLaunchKernel',
    1019: 'rpc_cuModuleLoad',
    1020: 'rpc_cuGetErrorString',
    1021: 'rpc_cuModuleUnload',
    1022: 'rpc_cuDevicePrimaryCtxGetState',
    1023: 'rpc_cuDeviceGetProperties',
    1024: 'rpc_cuDeviceComputeCapability',
    1025: 'rpc_cuDeviceGetP2PAttribute',
    2001: 'rpc_cusolverDnCreate',
    2002: 'rpc_cusolverDnSetStream',
    2003: 'rpc_cusolverDnDgetrf_bufferSize',
    2004: 'rpc_cusolverDnDgetrf',
    2005: 'rpc_cusolverDnDgetrs',
    2006: 'rpc_cusolverDnDestroy',
    3001: 'rpc_cublasCreate',
    3002: 'rpc_cublasDgemm',
    3003: 'rpc_cublasDestroy',
    3004: 'rpc_cublasSgemm',
    3005: 'rpc_cublasSgemv',
    3006: 'rpc_cublasDgemv',
    3007: 'rpc_cublasSgemmEx',
    3008: 'rpc_cublasSetStream',
    3009: 'rpc_cublasSetWorkspace',
    3010: 'rpc_cublasSetMathMode',
    4000: 'rpc_nvmlDeviceGetCount_v2',
    4001: 'rpc_nvmlInitWithFlags',
    4002: 'rpc_nvmlInit_v2',
    4003: 'rpc_nvmlShutdown',
    5000: 'rpc_cudnnGetVersion',
    5001: 'rpc_cudnnGetMaxDeviceVersion',
    5002: 'rpc_cudnnGetCudartVersion',
    5003: 'rpc_cudnnGetErrorString',
    5004: 'rpc_cudnnQueryRuntimeError',
    5005: 'rpc_cudnnGetProperty',
    5006: 'rpc_cudnnCreate',
    5007: 'rpc_cudnnDestroy',
    5008: 'rpc_cudnnSetStream',
    5009: 'rpc_cudnnGetStream',
    5010: 'rpc_cudnnCreateTensorDescriptor',
    5011: 'rpc_cudnnSetTensor4dDescriptor',
    5012: 'rpc_cudnnSetTensor4dDescriptorEx',
    5013: 'rpc_cudnnGetTensor4dDescriptor',
    5014: 'rpc_cudnnSetTensorNdDescriptor',
    5015: 'rpc_cudnnSetTensorNdDescriptorEx',
    5016: 'rpc_cudnnGetTensorNdDescriptor',
    5017: 'rpc_cudnnGetTensorSizeInBytes',
    5018: 'rpc_cudnnDestroyTensorDescriptor',
    5041: 'rpc_cudnnCreateFilterDescriptor',
    5042: 'rpc_cudnnSetFilter4dDescriptor',
    5043: 'rpc_cudnnGetFilter4dDescriptor',
    5044: 'rpc_cudnnSetFilterNdDescriptor',
    5045: 'rpc_cudnnGetFilterNdDescriptor',
    5046: 'rpc_cudnnGetFilterSizeInBytes',
    5047: 'rpc_cudnnTransformFilter',
    5048: 'rpc_cudnnDestroyFilterDescriptor',
    5049: 'rpc_cudnnSoftmaxForward',
    5050: 'rpc_cudnnCreatePoolingDescriptor',
    5051: 'rpc_cudnnSetPooling2dDescriptor',
    5052: 'rpc_cudnnGetPooling2dDescriptor',
    5053: 'rpc_cudnnSetPoolingNdDescriptor',
    5054: 'rpc_cudnnGetPoolingNdDescriptor',
    5055: 'rpc_cudnnGetPoolingNdForwardOutputDim',
    5056: 'rpc_cudnnGetPooling2dForwardOutputDim',
    5057: 'rpc_cudnnDestroyPoolingDescriptor',
    5058: 'rpc_cudnnPoolingForward',
    5059: 'rpc_cudnnCreateActivationDescriptor',
    5060: 'rpc_cudnnSetActivationDescriptor',
    5061: 'rpc_cudnnGetActivationDescriptor',
    5062: 'rpc_cudnnSetActivationDescriptorSwishBeta',
    5063: 'rpc_cudnnGetActivationDescriptorSwishBeta',
    5064: 'rpc_cudnnDestroyActivationDescriptor',
    5065: 'rpc_cudnnActivationForward',
    5066: 'rpc_cudnnCreateLRNDescriptor',
    5067: 'rpc_cudnnSetLRNDescriptor',
    5068: 'rpc_cudnnGetLRNDescriptor',
    5069: 'rpc_cudnnDestroyLRNDescriptor',
    5070: 'rpc_cudnnLRNCrossChannelForward',
    5301: 'rpc_cudnnCreateConvolutionDescriptor',
    5302: 'rpc_cudnnDestroyConvolutionDescriptor',
    5303: 'rpc_cudnnGetConvolutionNdForwardOutputDim',
    5304: 'rpc_cudnnSetConvolutionNdDescriptor',
    5305: 'rpc_cudnnGetConvolutionForwardAlgorithm_v7',
    5306: 'rpc_cudnnFindConvolutionForwardAlgorithm',
    5307: 'rpc_cudnnGetConvolutionForwardWorkspaceSize',
    5308: 'rpc_cudnnConvolutionForward',
    5309: 'rpc_cudnnSetConvolutionGroupCount',
    5310: 'rpc_cudnnSetConvolutionMathType',
    5311: 'rpc_cudnnGetBatchNormalizationForwardTrainingExWorkspaceSize',
    5312: 'rpc_cudnnBatchNormalizationForwardTrainingEx',
    5313: 'rpc_cudnnGetBatchNormalizationBackwardExWorkspaceSize',
    5314: 'rpc_cudnnBatchNormalizationBackwardEx',
    5315: 'rpc_cudnnGetConvolutionBackwardDataAlgorithm_v7',
    5316: 'rpc_cudnnConvolutionBackwardData',
    5317: 'rpc_cudnnGetConvolutionBackwardFilterAlgorithm_v7',
    5318: 'rpc_cudnnConvolutionBackwardFilter',
    5319: 'rpc_cudnnBatchNormalizationForwardInference'
}


==> data/app-e2e/batching.py <==
from modulefinder import EXTENDED_ARG
import matplotlib.patches as patches
import matplotlib
from matplotlib.axes import Axes
from matplotlib.figure import Figure
from matplotlib.font_manager import FontProperties
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
import matplotlib.gridspec as gridspec
from pyparsing import alphas
from brokenaxes import brokenaxes
import scienceplots
import textwrap
import pandas as pd

from common import *

fontsize = 5
bar_width = 0.4
xlabel_sz = fontsize
ylabel_sz = fontsize
linewidth = 0.5
marker_sz = 2.9
markeredgewidth_sz = 0.3

ylabel_sz = fontsize 
yticks_sz = fontsize 
xlabel_sz = fontsize 

def adjust_ax_style(ax: Axes, disable=True):
    if disable:
        ax.tick_params(which="major", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="y")
        ax.tick_params(which="major", length=2, axis="y")
    ax.tick_params(axis="y", labelsize=yticks_sz)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)

    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=-1)    

color_list = [
    "#fdae61",
    "red",
    "#6baed6",
    "#3182bd",
    "#08519c", 
]

def normalize_by_min(data):
    m = np.min(data)
    return data/m

    
def load_data_train(sheet_name):
    excel_name = '../../excel-data/app-e2e/batch_execution.xlsx'
    df = pd.read_excel(excel_name, sheet_name=sheet_name)
    print("!!!TTT!!!", df.iloc[:, 1].to_numpy())
    a = np.array(
            [
                normalize_by_min(df.iloc[:, 1].to_numpy()),
                normalize_by_min(df.iloc[:, 2].to_numpy()),
                normalize_by_min(df.iloc[:, 3].to_numpy())
            ]
        )
    return a.T    

def load_data(sheet_name):
    excel_name = '../../excel-data/app-e2e/batch_execution.xlsx'
    df = pd.read_excel(excel_name, sheet_name=sheet_name)
    print(df.iloc[:, 1].to_numpy())
    a = np.array(
            [
                normalize_by_min(df.iloc[:, 1].to_numpy()),
                normalize_by_min(df.iloc[:, 2].to_numpy()),
                normalize_by_min(df.iloc[:, 3].to_numpy()),
                normalize_by_min(df.iloc[:, 4].to_numpy())
            ]
        )
    print("xx!!!", a)
    return a.T

# Function to add a label above each bar
def autolabel(ax, bars):
    """Attach a text label above each bar displaying its height."""
    for bar in bars:
        height = bar.get_height()
        ax.annotate('%.1f' % (height),
                    xy=(bar.get_x() + bar.get_width() / 2, height),
                    xytext=(0, 1),  # 3 points vertical offset
                    textcoords="offset points",
                    rotation=90,
                    ha='center', va='bottom', fontsize=fontsize - 1)

# Call the function to add labels

def plot(fig, spec, tasks, perf, leg = False, t="", ylabel=True):
    ax = fig.add_subplot(spec)    
    
    titles = ["No remoting", "R + OR", "R + B (8)", "R + B (32)", "R + B (64)"]

    n_groups = len(tasks)
    bar_width = 0.06

    barss = []
    ratio = 0.4

    print(perf)
    perf = perf * 100

    for i, (title, p) in enumerate(zip(titles, perf)):
        bar_positions = np.arange(n_groups) * ratio + i * bar_width
        print(bar_positions)
        bars = ax.bar(bar_positions, p, bar_width, label=title, zorder=1024, 
              color=color_list[i], lw=0.4, edgecolor="black")
        barss.append(bars)

    for bars in barss:
        autolabel(ax, bars)

    # Set the x-axis labels, y-axis label, and chart title
#    ax.set_xlabel('Tasks')
    if ylabel:
        ax.set_ylabel('Time Norm. (%)', fontsize=fontsize + 0.5, labelpad=0.4)
#    ax.set_title('Performance Impact by Task and Network Latency')

    # Set the x-axis tick positions and labels
    ax.set_xticks(np.arange(n_groups) * ratio + bar_width * (len(titles) - 1) / 2 + 0.1)
    ax.set_xticklabels(tasks, rotation=0, ha='right',  rotation_mode="anchor")    

    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz, pad=2)
    ax.tick_params(axis='y', which='major', labelsize=ylabel_sz, pad=1)
    ax.set_ylim(0,180)

    adjust_ax_style(ax)      

    if leg:
        ax.legend(loc='upper center', bbox_to_anchor=(1.0, 1.35), 
                  ncol=9, handlelength=1.4,
                  fontsize=fontsize, frameon=False, handletextpad=0.5, columnspacing=1.7)

    ax.set_title(
        t,
        y=0.84,
        fontsize=fontsize,
        bbox=dict(
            alpha=1, facecolor="#ffffff", edgecolor="black", boxstyle="square", lw=0.1
        ),
        zorder=1024,
    )    

    return ax

def main():
    card = 'V100'
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams['lines.markersize'] = 3
        plt.rcParams['font.family'] = font.get_name()
        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig, width_ratios=[1, 0.8])
            
        tasks = ['ResNET', 'SD', 'BERT', 'GPT-2']
        perf_inference = load_data(card + '-Inference')
        plot(fig, spec[0,0],tasks, perf_inference, leg = True, 
                t="Application: inference (%s)" % (card))

        tasks = ['ResNET', 'SD', 'BERT']
        perf_training = load_data_train(card + '-Training')
        print("Training", perf_training)
        plot(fig, spec[0,1],tasks, perf_training,
              t="Application: training (%s)" % ("V100"), ylabel=False)

        fig.set_size_inches(get_figsize(latex_col, wf=1.03, hf=0.25))
        fig.subplots_adjust(wspace=0.18, hspace=0.18)           

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

if __name__ == "__main__":
    # load_data('V100-Training')
    main()


==> data/app-e2e/coleration.py <==
from modulefinder import EXTENDED_ARG
import matplotlib.patches as patches
import matplotlib
from matplotlib.axes import Axes
from matplotlib.figure import Figure
from matplotlib.font_manager import FontProperties
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
import matplotlib.gridspec as gridspec
from pyparsing import alphas
from brokenaxes import brokenaxes
import scienceplots
import textwrap

from common import *

fontsize = 5
bar_width = 0.4
xlabel_sz = fontsize
ylabel_sz = fontsize
linewidth = 0.5
marker_sz = 2.9
markeredgewidth_sz = 0.3

ylabel_sz = fontsize 
yticks_sz = fontsize 
xlabel_sz = fontsize 

def adjust_ax_style(ax: Axes, disable=True):
    if disable:
        ax.tick_params(which="major", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="y")
        ax.tick_params(which="major", length=2, axis="y")
    ax.tick_params(axis="y", labelsize=yticks_sz)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)

    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=-1)  

def plot(fig, spec, data, ylabel,xlabel):
    ax = fig.add_subplot(spec)
    apps, ratio, perf = data

    ax.scatter(ratio, perf, 
           color='blue',     # Color of the markers
           marker='o',       # Marker style
           edgecolor='black',# Color of the marker edge
           linewidths=0.5,   # Width of the marker edges
           s=9,              # Size of the markers
           alpha=0.75,       # Transparency of the markers               
        )

    # Annotate each data point
#    for i, txt in enumerate(apps):
#        ax.annotate(txt, (ratio[i], perf[i]), fontsize=fontsize)

    # Set labels and title
    ax.set_xlabel(xlabel, fontsize = fontsize + 1, labelpad=0.1)
    ax.set_ylabel(ylabel, fontsize=fontsize + 1, labelpad=0.4)

    ax.tick_params(axis='x', which='major', labelsize=fontsize + 0.5, pad=2)
    ax.tick_params(axis='y', which='major', labelsize=fontsize + 0.5, pad=1)    

    adjust_ax_style(ax)

    return ax


def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams['lines.markersize'] = 3
        plt.rcParams['font.family'] = font.get_name()
        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)
            
        ##  
        apps = ["YCSB", "Memcached", "CF", "Wordcount", "Spark Streaming",
                      "Hadoop", "Sort", "Spark", "BDB", "SparkSQL", "PageRank", "TimelyDataflow"]
        apps = ["ResNET (inference)", "ResNET (training)", 
                "SD (inference)", "SD (training)", 
                "Bert (inference)", "Bert (training)",
                "GPT-2 (inference)"
                ]
        ratio = [1 for a in apps]
        perf =  [ 2 for a in apps]
#        ratio = [1, 2, 2.5, 3, 3.5, 3.6, 3.8, 4, 4.5, 5, 5.5, 5.8]
#        perf = [0.01, 0.02, 0.03, 0.04, 0.05, 0.06, 0.07, 0.08, 0.1, 0.12, 0.14, 0.16]
             
        ### Network 
        ylabel = "App Time. (Norm.)"
        xlabel = "GPU kernel time"
        plot(fig, spec[0,0], (apps, ratio, perf), ylabel, xlabel)

        ### Kernel execution 
        ylabel = "Lat  Time. (Norm.)"
        xlabel = "GPU kernel time"        
        plot(fig, spec[0,1], (apps, ratio, perf), "Time", xlabel)

        fig.set_size_inches(get_figsize(latex_col, wf=1.01, hf=0.3))
        fig.subplots_adjust(wspace=0.25, hspace=0.18)             

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

if __name__ == "__main__":
    main()


==> data/app-e2e/common.py <==
import matplotlib.font_manager as fm
import numpy as np

# font = fm.FontProperties(fname="C:\\Users\\tianxia\\AppData\\Local\\Microsoft\\Windows\\Fonts\\Helvetica.ttf")
# con_font = fm.FontProperties(fname="C:\\WINDOWS\\FONTS\\COUR.TTF")
font = fm.FontProperties(fname="/System/Library/Fonts/Helvetica.ttc")
con_font = fm.FontProperties(fname="/System/Library/Fonts/Courier.ttc")

# color_list = ["#E24A33","#348ABD","#988ED5","#777777","#FBC15E","#8EBA42","#FFB5B8"]
color_list = [
    "#268BD2",
    "#2AA198",
    "#859900",
    "#B58900",
    "#CB4B16",
    "#DC322F",
    "#D33682",
    "#6C71C4",
]
bar_color_list = [
    "#F7FBFF",
    "#DEEBF7",
    "#C6DBEF",
    "#9ECAE1",
    "#6BAED6",
    "#4292C6",
    "#2171B5",
    "#084594",
]
golden_ratio = 0.618
latex_col = 241.02039  ## pt

#bar_breakdown_color_list = ['#d53e4f', '#fc8d59',  '#fee08b', '#3288bd','#e6f598', '#99d594', ] 
"""
bar_breakdown_color_list = [
    "#4d4d4d", 
    "#e0e0e0",
    "#ef8a62",
    "#b2182b"
]
"""

bar_breakdown_color_list = [
    "#4575b4",
    "#e0f3f8",
#    "#ffffbf",
    "#fee090",
    "#fc8d59",
]

def sumzip(*items):
    return [sum(values) for values in zip(*items)]


def set_axis_formats(axises, fontsize):
    for ax in axises:
        for axis in ["top", "bottom", "left", "right"]:
            ax.spines[axis].set_linewidth(0.3)
        ax.tick_params(which="major", width=0.3, length=1.5)
        ax.tick_params(which="minor", width=0)
        ax.tick_params(axis="x", labelsize=fontsize)
        ax.tick_params(axis="y", labelsize=fontsize)


def fixed_aspect_ratio(ratio, ax):
    """
    Set a fixed aspect ratio on matplotlib plots
    regardless of axis units
    """
    xvals, yvals = ax.axes.get_xlim(), ax.axes.get_ylim()

    xrange = xvals[1] - xvals[0]
    yrange = yvals[1] - yvals[0]
    ax.set_aspect(ratio * (xrange / yrange), adjustable="box")


def scale_sz(width, origin):
    w, h = origin
    return (width, h * width / w)


def mult_ratio(orign, ratio):
    x, y = orign
    rx, ry = ratio
    return (x * rx, y * ry)


def reverse_legends(leg, render):
    vp = leg._legend_box._children[-1]._children[0]
    for c in vp._children:
        c._children.reverse()
    vp.align = "right"


def transfrom_ticks(x, tick_vals):
    # count from 1 to n
    # result value [0, x]
    n = len(tick_vals)

    anchor = [num + 1 for num in range(n)]  # 1 ~ n
    res = []

    for item in x:
        for i in range(n):
            tick = tick_vals[i]
            if item < tick_vals[i]:
                base = i
                if i == 0:
                    res.append(0 + item / tick)
                else:
                    pre_tick = tick_vals[i - 1]
                    res.append(base + (item - pre_tick) / (tick - pre_tick))
                break
            elif item == tick_vals[i]:
                res.append(i + 1)
                break
            elif item > tick_vals[i]:
                base = i + 1
                if i == n - 1:  # no bigger
                    res.append(base + abs(item - tick_vals[i]) / (tick_vals[i]))
                    break
                else:
                    pass  # next one
    return res


def get_figsize(
    columnwidth,
    wf=0.5,
    hf=(5.0**0.5 - 1.0) / 2.0,
):
    """Parameters:
    - wf [float]:  width fraction in columnwidth units
    - hf [float]:  height fraction in columnwidth units.
                       Set by default to golden ratio.
    - columnwidth [float]: width of the column in latex. Get this from LaTeX
                               using \showthe\columnwidth
    Returns:  [fig_width,fig_height]: that should be given to matplotlib
    """
    fig_width_pt = columnwidth * wf
    inches_per_pt = 1.0 / 72.27  # Convert pt to inch
    fig_width = fig_width_pt * inches_per_pt  # width in inches
    #    fig_height = fig_width*hf      # height in inches
    fig_height = columnwidth * hf * inches_per_pt
    return [fig_width, fig_height]


def cdf_transform(data):
    """
    return back the (x,y) of cdf graph
    :param data:
    :return:
    """
    data_sorted = np.sort(data)

    # calculate the proportional values of samples
    p = 1.0 * np.arange(len(data)) / (len(data) - 1)
    return data_sorted, p


==> data/app-e2e/factor.py <==
from batching import *

color_list = [
    "#eff3ff",
    "#bdd7e7",
    "#6baed6",
    "#3182bd",
    "#08519c",     
    "#f7ae63"
]

def plot_factor(fig, spec, tasks, perf, leg = False, t="", ylabel=True):
    ax = fig.add_subplot(spec)    
    
    titles = ["Baseline", "+RDMA", "+Async (OR)", "+SR", "+Locality"]

    n_groups = len(tasks)
    bar_width = 0.07

    barss = []
    ratio = 0.45

    for i, (title, p) in enumerate(zip(titles, perf)):
        bar_positions = np.arange(n_groups) * ratio + i * bar_width
        print(bar_positions)
        bars = ax.bar(bar_positions, p, bar_width, label=title, zorder=1024, 
              color=color_list[i], lw=0.4, edgecolor="black")
        barss.append(bars)
    for bars in barss:
        autolabel(ax, bars)

    # Set the x-axis labels, y-axis label, and chart title
#    ax.set_xlabel('Tasks')
    if ylabel:
        ax.set_ylabel('Perf. Norm. (%)', fontsize=fontsize + 0.5, labelpad=0.4)
#    ax.set_title('Performance Impact by Task and Network Latency')

    # Set the x-axis tick positions and labels
    ax.set_xticks(np.arange(n_groups) * ratio + bar_width * (len(titles) - 1) / 2 + 0.1)
    ax.set_xticklabels(tasks, rotation=0, ha='right',  rotation_mode="anchor")    

    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz, pad=2)
    ax.tick_params(axis='y', which='major', labelsize=ylabel_sz, pad=1)
    ax.set_ylim(0,15)

    adjust_ax_style(ax)      

    if leg:
        ax.legend(loc='upper center', bbox_to_anchor=(1.0, 1.35), 
                  ncol=9, handlelength=1.4,
                  fontsize=fontsize, frameon=False, handletextpad=0.5, columnspacing=1.7)

    ax.set_title(
        t,
        y=0.82,
        fontsize=fontsize,
        bbox=dict(
            alpha=1, facecolor="#ffffff", edgecolor="black", boxstyle="square", lw=0.1
        ),
        zorder=1024,
    )    

    return ax

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams['lines.markersize'] = 3
        plt.rcParams['font.family'] = font.get_name()
        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)
            
        inference_tasks = ['ResNET', 'SD', 'BERT', 'GPT-2']
        inference_perf = np.array([
            [23.31, 19.21, 5.23, 5.25 ],  # Baseline
            [4.13, 1.38, 1.39, 1.59 ],  # +RDMA
            [3.43, 1.28, 1.38, 1.56 ],  # +Async OR
            [3.41, 1.26, 1.36, 1.55 ],  # +SR
            [1.00, 1.00, 1.00, 1.00 ],  # + Locality 
        ])
        
        training_tasks = ['ResNET', 'SD', 'BERT']
        training_perf = np.array([
            [8.36, 23.21, 27.24],  # Baseline
            [2.34, 2.69, 6.34],  # +RDMA
            [2.08, 2.42, 6.07],  # +Async OR
            [2.06, 2.41, 5.98],  # +SR
            [1.00, 1.00, 1.00],  # + Locality 
        ])

        plot_factor(fig, spec[0,0],inference_tasks, inference_perf, leg = True, 
                t="Application: inference (A100)")

        tasks = ['ResNET', 'TBD', 'TBD', 'TBD']
        plot_factor(fig, spec[0,1],training_tasks, training_perf,
              t="Application: training (A100)", ylabel=False)

        fig.set_size_inches(get_figsize(latex_col, wf=1.03, hf=0.25))
        fig.subplots_adjust(wspace=0.18, hspace=0.18)           

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

if __name__ == "__main__":
    main()


==> data/app-e2e/kernel.py <==
from batching import *

color_list = [
    "#eff3ff",
    "#bdd7e7",
    "#6baed6",
    "#3182bd",
    "#08519c",     
    "#f7ae63"
]

def plot_factor(fig, spec, tasks, perf, leg = False, t="", ylabel=True):
    ax = fig.add_subplot(spec)    
    
    titles = ["Kernel execution time", "Application time"]

    n_groups = len(tasks)
    bar_width = 0.1

    barss = []
    ratio = 0.2
    off = 0.1

    for i, (title, p) in enumerate(zip(titles, perf)):

        if i == 0:
            bar_positions = np.arange(n_groups) * ratio + i * bar_width + off
#            p = p * 100
            bars = ax.bar(bar_positions, p, bar_width, label=title, zorder=1024, 
                  color="black", lw=0.4, edgecolor="black")
        else:
#            p = p * 100
            bar_positions = np.arange(n_groups) * ratio + 0 * bar_width + off
            bars = ax.bar(bar_positions, p, bar_width, label=title, zorder=1024, 
                  color="white", lw=0.4, edgecolor="black", bottom=perf[0])
    # Set the x-axis labels, y-axis label, and chart title
#    ax.set_xlabel('Tasks')
    if ylabel:
        ax.set_ylabel('Time. Norm.', fontsize=fontsize + 0.5, labelpad=0.4)
#    ax.set_title('Performance Impact by Task and Network Latency')

    # Set the x-axis tick positions and labels
    ax.set_xticks(np.arange(n_groups) * ratio + bar_width * (len(titles) - 1) / 2 + 0.1)
    ax.set_xticklabels(tasks, rotation=0, ha='right',  rotation_mode="anchor")    

    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz, pad=2)
    ax.tick_params(axis='y', which='major', labelsize=ylabel_sz, pad=1)
    ax.set_ylim(0,1.2)

    adjust_ax_style(ax)      

    if leg:
        ax.legend(loc='upper center', bbox_to_anchor=(1.0, 1.35), 
                  ncol=9, handlelength=1.4,
                  fontsize=fontsize, frameon=False, handletextpad=0.5, columnspacing=1.7)

    ax.set_title(
        t,
        y=0.82,
        fontsize=fontsize,
        bbox=dict(
            alpha=1, facecolor="#ffffff", edgecolor="black", boxstyle="square", lw=0.1
        ),
        zorder=1024,
    )    

    return ax

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams['lines.markersize'] = 3
        plt.rcParams['font.family'] = font.get_name()
        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig, width_ratios=[1, 0.8])
            
        tasks = ['ResNET', 'SD', 'Bert', 'GPT-2']
        perf = np.array([
            [0.84, 0.54, 0.93, 0.47],   # kernel
            [0.16,0.46,0.07,0.53],  # +app
        ])

        plot_factor(fig, spec[0,0],tasks, perf, leg = True, 
                t="Application: inference (A100)")

        tasks = ['ResNET', 'SD', 'Bert']
        perf = np.array([
            [0.83, 0.74, 0.76],   # kernel
            [0.17,0.26,0.24],  # +app
        ])        
        plot_factor(fig, spec[0,1],tasks, perf,
              t="Application: training (A100)", ylabel=False)

        fig.set_size_inches(get_figsize(latex_col, wf=1.03, hf=0.26))
        fig.subplots_adjust(wspace=0.18, hspace=0.18)           

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

if __name__ == "__main__":
    main()


==> data/app-e2e/requirements-a100.py <==
from requirements import *

def main():
    card = 'A100'
    inference = card + '-Inference'
    training = card + '-Training'
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams['lines.markersize'] = 3
        plt.rcParams['font.family'] = font.get_name()
        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig, width_ratios=[1, 0.8])

            
        tasks = ['ResNET', 'SD', 'BERT', 'GPT-2']
        plot(fig, spec[0,0],tasks, load_data(inference), leg = False, 
                title="Application: inference (%s)" % (card),ylim=150)

        tasks = ['ResNET', 'SD', 'BERT']
        plot(fig, spec[0,1],tasks, load_data_training(training),
              title="Application: training (%s)" % (card), ylim=150,
              yticks=[-10,0,30,60,90,120,150]
              )

        fig.set_size_inches(get_figsize(latex_col, wf=2.1, hf=0.26))
        fig.subplots_adjust(wspace=0.14, hspace=0.18)           

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

if __name__ == "__main__":
    main()


==> data/app-e2e/requirements.py <==
from modulefinder import EXTENDED_ARG
import matplotlib.patches as patches
import matplotlib
from matplotlib.axes import Axes
from matplotlib.figure import Figure
from matplotlib.font_manager import FontProperties
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
import matplotlib.gridspec as gridspec
from pyparsing import alphas
from brokenaxes import brokenaxes
import scienceplots
import textwrap

from common import *
import pandas as pd

fontsize = 5
bar_width = 0.4
xlabel_sz = fontsize
ylabel_sz = fontsize
linewidth = 0.5
marker_sz = 2.9
markeredgewidth_sz = 0.3

ylabel_sz = fontsize 
yticks_sz = fontsize 
xlabel_sz = fontsize 

def adjust_ax_style(ax: Axes, disable=True):
    if disable:
        ax.tick_params(which="major", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="y")
        ax.tick_params(which="major", length=2, axis="y")
    ax.tick_params(axis="y", labelsize=yticks_sz)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)

    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=-1)    

color_list = [
    "#2166ac",
    "#4393c3",
    "#92c5de",
    "#d1e5f0",
    "#f7f7f7",
    "white",
#    "#fddbc7",
    "#f4a582",
    "#d6604d",
    "#b2182b"
]

latencies = [r'5${\mu}$s/200Gb', 
            r'5${\mu}$s/10Gb', r'5${\mu}$s/1Gb', 
            r'10${\mu}$s/200Gb', r'10${\mu}$s/10Gb', 
            r'10${\mu}$s/1Gb', r'100${\mu}$s/200Gb', 
            r'100${\mu}$s/10Gb', r'100${\mu}$s/1Gb']

latency_keys = [
    "5us / 200G",
    "5us / 10G",
    "5us / 1G",
    "10us / 200G",
    "10us / 10G",
    "10us / 1G",
    "100us / 200G",
    "100us / 10G",
    "100us / 1G"
]

def load_data_training(config_name):
    excel_name = '../../excel-data/app-e2e/performance_degradation.xlsx'
    df = pd.read_excel(excel_name, sheet_name=config_name)
    return np.array([
        [df.loc[ 3][2], df.loc[ 3][4], df.loc[ 3][6]],  # 5us/200G
        [df.loc[ 4][2], df.loc[ 4][4], df.loc[ 4][6]],  # 5us/10G
        [df.loc[ 5][2], df.loc[ 5][4], df.loc[ 5][6]],  # 5us/1G
        [df.loc[ 6][2], df.loc[ 6][4], df.loc[ 6][6]],  # 10us/200G
        [df.loc[ 7][2], df.loc[ 7][4], df.loc[ 7][6]],  # 10us/10G
        [df.loc[ 8][2], df.loc[ 8][4], df.loc[ 8][6]],  # 10us/1G
        [df.loc[ 9][2], df.loc[ 9][4], df.loc[ 9][6]],  # 100us/200G
        [df.loc[10][2], df.loc[10][4], df.loc[10][6]],  # 100us/10G
        [df.loc[11][2], df.loc[11][4], df.loc[11][6]]   # 100us/1G
    ])*100

def load_data(config_name):
    excel_name = '../../excel-data/app-e2e/performance_degradation.xlsx'
    df = pd.read_excel(excel_name, sheet_name=config_name)
    # 5us/200G
    return np.array([
        [df.loc[ 3][2], df.loc[ 3][4], df.loc[ 3][6], df.loc[ 3][8]],  # 5us/200G
        [df.loc[ 4][2], df.loc[ 4][4], df.loc[ 4][6], df.loc[ 4][8]],  # 5us/10G
        [df.loc[ 5][2], df.loc[ 5][4], df.loc[ 5][6], df.loc[ 5][8]],  # 5us/1G
        [df.loc[ 6][2], df.loc[ 6][4], df.loc[ 6][6], df.loc[ 6][8]],  # 10us/200G
        [df.loc[ 7][2], df.loc[ 7][4], df.loc[ 7][6], df.loc[ 7][8]],  # 10us/10G
        [df.loc[ 8][2], df.loc[ 8][4], df.loc[ 8][6], df.loc[ 8][8]],  # 10us/1G
        [df.loc[ 9][2], df.loc[ 9][4], df.loc[ 9][6], df.loc[ 9][8]],  # 100us/200G
        [df.loc[10][2], df.loc[10][4], df.loc[10][6], df.loc[10][8]],  # 100us/10G
        [df.loc[11][2], df.loc[11][4], df.loc[11][6], df.loc[11][8]]   # 100us/1G
    ])*100

# Function to add a label above each bar
def autolabel(ax, bars):
    """Attach a text label above each bar displaying its height."""
    for bar in bars:
        height = bar.get_height()
#        print(bar.get_x(), height)            

        if height < 100:
            ax.annotate('%.1f' % (height),
                        xy=(bar.get_x() + bar.get_width() / 2, height),
                        xytext=(0, 1),  # 3 points vertical offset
                        textcoords="offset points",
                        ha='center', va='bottom', fontsize=fontsize - 1, rotation=90)
        else:
#            height = 80
            ax.annotate('%.1f' % (height),
                        xy=(bar.get_x() + bar.get_width() / 2 - 0.04, 60),
                        xytext=(0, 1),  # 3 points vertical offset
                        textcoords="offset points",
#                        ha='center', 
                        fontsize=fontsize - 1, rotation=90, 
                        color="black",zorder = 2048)            
# Call the function to add labels

def plot(fig, spec, tasks, performance_degradation, leg = False, title="", ylim=100, yticks=[-10, 0 , 20, 40,60, 80, 100]):
    ax = fig.add_subplot(spec)    

    n_groups = len(tasks)
    bar_width = 0.07

    barss = []

    for i, (latency, degradation) in enumerate(zip(latencies, performance_degradation)):
        bar_positions = np.arange(n_groups) * 0.8 + i * bar_width
        bars = ax.bar(bar_positions, degradation, bar_width, label=latency, zorder=1024, 
              color=color_list[i], lw=0.4, edgecolor="black")
        barss.append(bars)
    for bars in barss:
        autolabel(ax, bars)

    # Set the x-axis labels, y-axis label, and chart title
#    ax.set_xlabel('Tasks')
    ax.set_ylabel('Degradation (%)', fontsize=fontsize, labelpad=0.4)
#    ax.set_title('Performance Impact by Task and Network Latency')

    # Set the x-axis tick positions and labels
    ax.set_xticks(np.arange(n_groups) * 0.8 + bar_width * (len(latencies) - 1) / 2 + 0.2)
    ax.set_xticklabels(tasks, rotation=0, ha='right',  rotation_mode="anchor")    
    ax.set_yticks(yticks)

    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz + 0.5, pad=2)
    ax.tick_params(axis='y', which='major', labelsize=xlabel_sz, pad=1)
    ax.set_ylim(-10,ylim * 1.1)

    adjust_ax_style(ax)      

    if leg:
        ax.legend(loc='upper center', bbox_to_anchor=(0.88, 1.32), 
                  ncol=9, handlelength=1.8,
                  fontsize=fontsize, frameon=False, handletextpad=0.5, columnspacing=1.7)

    ax.set_title(
        title,
        y=0.82,
        fontsize=fontsize,
        bbox=dict(
            alpha=1, facecolor="#ffffff", edgecolor="black", boxstyle="square", lw=0.1
        ),
        zorder=1024,
    )    

    return ax

def main():
    card = 'V100'
    inference = card + '-Inference'
    training = card + '-Training'
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams['lines.markersize'] = 3
        plt.rcParams['font.family'] = font.get_name()
        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig, width_ratios=[1, 0.8])

            
        tasks = ['ResNET', 'SD', 'BERT', 'GPT-2']
        plot(fig, spec[0,0],tasks, load_data(inference), leg = True, 
                title="Application: inference (%s)" % (card))

        tasks = ['ResNET', 'SD', 'BERT']
        plot(fig, spec[0,1],tasks, load_data_training(training),
              title="Application: training (%s)" % (card))

        fig.set_size_inches(get_figsize(latex_col, wf=2.1, hf=0.3))
        fig.subplots_adjust(wspace=0.14, hspace=0.18)           

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

if __name__ == "__main__":
    main()


==> data/app-e2e/sensitive.py <==
from modulefinder import EXTENDED_ARG
import matplotlib.patches as patches
import matplotlib
from matplotlib.axes import Axes
from matplotlib.figure import Figure
from matplotlib.font_manager import FontProperties
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
import matplotlib.gridspec as gridspec
from pyparsing import alphas
from brokenaxes import brokenaxes
import scienceplots
import textwrap

from common import *

fontsize = 5
bar_width = 0.4
xlabel_sz = fontsize
ylabel_sz = fontsize
linewidth = 0.5
marker_sz = 2.9
markeredgewidth_sz = 0.3

ylabel_sz = fontsize 
yticks_sz = fontsize 
xlabel_sz = fontsize 

def adjust_ax_style(ax: Axes, disable=True):
    if disable:
        ax.tick_params(which="major", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="y")
        ax.tick_params(which="major", length=2, axis="y")
    ax.tick_params(axis="y", labelsize=yticks_sz)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)

    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=-1)   

color_list = [
    "#d7191c",
    "#fdae61",
    "#abd9e9",
    "#2c7bb6",
]

def plot(fig,spec, data, title):
    # Create a figure and a set of subplots
    ax = fig.add_subplot(spec)

    latency, performance_resnet, performance_sd, performance_bert, performance_gpt = data

    msz = 1.2
    lw = 0.8

    # Plotting the data lines without error bars
    ax.plot(latency, performance_resnet, label='ResNet', marker='o', color=color_list[0], zorder=1024, lw=lw,markersize=msz)
    ax.plot(latency, performance_sd, label='SD', marker='s', color=color_list[1], zorder=1024, lw=lw,markersize=msz)
    ax.plot(latency, performance_bert, label='BERT', marker='^', color=color_list[2], zorder=1024, lw=lw, markersize=msz)
    ax.plot(latency, performance_gpt, label='GPT', marker='x', color=color_list[3], zorder=1024, lw=lw, markersize=msz)

    # Adding labels and title
    ax.set_xlabel(r'Latency ($\mu$s)', fontsize=fontsize, labelpad=0.4)
    ax.set_ylabel('Degradation (%)',fontsize=fontsize, labelpad=0.4)

    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz, pad=2)
    ax.tick_params(axis='y', which='major', labelsize=xlabel_sz, pad=1)    

    ax.legend(loc='upper left', 
                ncol=1, handlelength=1.1,
                fontsize=fontsize, frameon=False, handletextpad=0.5, columnspacing=1.7)
    
    ax.set_title(
        title,
        y=0.82,
        fontsize=fontsize,
        bbox=dict(
            alpha=1, facecolor="#ffffff", edgecolor="black", boxstyle="square", lw=0.1
        ),
        zorder=1024,
    )        

    adjust_ax_style(ax)

    return ax

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams['lines.markersize'] = 3
        plt.rcParams['font.family'] = font.get_name()
        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig)

        # Refactored sample data for the four data lines: ResNet, SD, BERT, and GPT
        latency = np.array([0, 5, 10, 15, 20, 25, 30, 35, 40])
        performance_resnet = np.array([0, 20, 40, 60, 80, 100, 120, 140, 160])
        performance_sd = np.array([0, 10, 20, 30, 40, 50, 60, 70, 80])
        performance_bert = np.array([0, 15, 30, 45, 60, 75, 90, 105, 120])
        performance_gpt = np.array([0, 25, 50, 75, 100, 125, 150, 175, 200])        
            
        plot(fig, spec[0,0], (latency, performance_resnet, performance_sd, performance_bert, performance_gpt), title="Inference")
        plot(fig, spec[0,1], (latency, performance_resnet, performance_sd, performance_bert, performance_gpt), title = "Training")

        fig.set_size_inches(get_figsize(latex_col, wf=1.01, hf=0.3))
        fig.subplots_adjust(wspace=0.23, hspace=0.18)           

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

if __name__ == "__main__":
    main()

==> data/app-e2e/slopes.py <==
from modulefinder import EXTENDED_ARG
import matplotlib.patches as patches
import matplotlib
from matplotlib.axes import Axes
from matplotlib.figure import Figure
from matplotlib.font_manager import FontProperties
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
import matplotlib.gridspec as gridspec
from pyparsing import alphas
from brokenaxes import brokenaxes
import scienceplots
import textwrap

from common import *

fontsize = 5
bar_width = 0.4
xlabel_sz = fontsize
ylabel_sz = fontsize
linewidth = 0.5
marker_sz = 2.9
markeredgewidth_sz = 0.3

ylabel_sz = fontsize 
yticks_sz = fontsize 
xlabel_sz = fontsize 

def normalize_by_min(data):
    m = np.min(data)
    return data/m

def adjust_ax_style(ax: Axes, disable=True):
    if disable:
        ax.tick_params(which="major", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="y")
        ax.tick_params(which="major", length=2, axis="y")
    ax.tick_params(axis="y", labelsize=yticks_sz)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)

    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=-1)   

color_list = [
    "#d7191c",
    "#fdae61",
    "#abd9e9",
    "#2c7bb6",
]

def plot(fig,spec, data, title, xl=True):
    # Create a figure and a set of subplots
    ax = fig.add_subplot(spec)

    latency, performance_resnet, performance_sd, performance_bert, performance_gpt = data

    msz = 1.2
    lw = 0.8

    # Plotting the data lines without error bars
    ax.plot(latency, performance_resnet, label='Inference (V100)', marker='o', color=color_list[0], zorder=1024, lw=lw,markersize=msz)
    ax.plot(latency, performance_sd, label='Inference (A100)', marker='s', color=color_list[1], zorder=1024, lw=lw,markersize=msz)

    if title != "GPT-2":
        ax.plot(latency, performance_bert, label='Train (V100)', marker='^', color=color_list[2], zorder=1024, lw=lw, markersize=msz)
        ax.plot(latency, performance_gpt, label='Train (A100)', marker='x', color=color_list[3], zorder=1024, lw=lw, markersize=msz)

    # Adding labels and title
    if xl:
        ax.set_xlabel(r'Latency ($\mu$s)', fontsize=fontsize, labelpad=0.4)
    ax.set_ylabel('Degradation (%)',fontsize=fontsize, labelpad=0.4)

    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz, pad=2)
    ax.tick_params(axis='y', which='major', labelsize=xlabel_sz, pad=1)    

    ax.legend(loc='upper left', 
                ncol=1, handlelength=1.1,
                fontsize=fontsize, frameon=False, handletextpad=0.5, columnspacing=1.7)
    
    ax.set_title(
        title,
        y=0.88,
        fontsize=fontsize,
        bbox=dict(
            alpha=1, facecolor="#ffffff", edgecolor="black", boxstyle="square", lw=0.1
        ),
        zorder=1024,
    )        

    adjust_ax_style(ax)

    return ax

def load_data(app, mode='Training', card='V100'):
    excel_name = '../../excel-data/app-e2e/latency_sensitivity.xlsx'
    sheet_name = '%s-%s' % (card, mode)
    df = pd.read_excel(excel_name, sheet_name=sheet_name)
    if app == 'resnet':
        values = df.iloc[3:9, 2].values
    elif app == 'sd':
        values = df.iloc[3:9, 4].values
    elif app == 'bert':
        values = df.iloc[3:9, 6].values
    elif app == 'gpt2':
        values = df.iloc[3:9, 8].values
    else:
        print('unknown app %s' % app)
        assert(False)
    return np.array(values) * 100

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams['lines.markersize'] = 3
        plt.rcParams['font.family'] = font.get_name()
        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=2, nrows=2, figure=fig)

        # Refactored sample data for the four data lines: ResNet, SD, BERT, and GPT
        latency = np.array([5, 10, 30, 50, 70, 90])

        resnet_p_i_v100 = load_data(app='resnet', mode='Inference', card='V100')
        resnet_p_i_a100 = load_data(app='resnet', mode='Inference', card='A100')
        resnet_p_t_v100 = load_data(app='resnet', mode='Training', card='V100')
        resnet_p_t_a100 = load_data(app='resnet', mode='Training', card='A100')

        sd_p_i_v100 = load_data(app='sd', mode='Inference', card='V100')
        sd_p_i_a100 = load_data(app='sd', mode='Inference', card='A100')
        sd_p_t_v100 = load_data(app='sd', mode='Training', card='V100')
        sd_p_t_a100 = load_data(app='sd', mode='Training', card='A100')

        bert_p_i_v100 = load_data(app='bert', mode='Inference', card='V100')
        bert_p_i_a100 = load_data(app='bert', mode='Inference', card='A100')
        bert_p_t_v100 = load_data(app='bert', mode='Training', card='V100')
        bert_p_t_a100 = load_data(app='bert', mode='Training', card='A100')

        gpt2_p_i_v100 = load_data(app='gpt2', mode='Inference', card='V100')
        gpt2_p_i_a100 = load_data(app='gpt2', mode='Inference', card='A100')
        gpt_p_t_v100 = normalize_by_min(np.array([1, 1, 1, 1, 1, 1])) # TODO: gpt2 training not supported
        gpt_p_t_a100 = normalize_by_min(np.array([1, 1, 1, 1, 1, 1])) # TODO: gpt2 training not supported

            
        plot(fig, spec[0,0], (latency, resnet_p_i_v100,resnet_p_i_a100,resnet_p_t_v100,resnet_p_t_a100), title="ResNET", xl = False)
        plot(fig, spec[0,1], (latency, sd_p_i_v100,sd_p_i_a100,sd_p_t_v100,sd_p_t_a100), title="SD", xl = False)
        plot(fig, spec[1,0], (latency, bert_p_i_v100,bert_p_i_a100,bert_p_t_v100,bert_p_t_a100), title="Bert")
        plot(fig, spec[1,1], (latency, gpt2_p_i_v100,gpt2_p_i_a100,gpt_p_t_v100,gpt_p_t_a100), title="GPT-2")        


        fig.set_size_inches(get_figsize(latex_col, wf=1.01, hf=0.7))
        fig.subplots_adjust(wspace=0.23, hspace=0.22)           

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

if __name__ == "__main__":
    main()

==> data/motiv/api-motiv-breakdown.py <==
from modulefinder import EXTENDED_ARG
import matplotlib.patches as patches
import matplotlib
from matplotlib.axes import Axes
from matplotlib.figure import Figure
from matplotlib.font_manager import FontProperties
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
import matplotlib.gridspec as gridspec
from pyparsing import alphas
from brokenaxes import brokenaxes
import scienceplots

from common import *

fontsize = 5
bar_width = 0.4
xlabel_sz = fontsize
ylabel_sz = fontsize

x_labels = [
    'cudaStreamSynchronize',
    'cudnnConvolutionForward',
    'cudaLaunchKernel'
]

def normalize(data, base):
    return np.array([data[i] / base[i] * 100 for i in range(len(data))])

def plot_shm(fig,spec):
    ax = fig.add_subplot(spec)
    excel_path = '../../excel-data\motiv/api-breakdown.xlsx'
    df = pd.read_excel(excel_path, sheet_name='shm')
    serialization = np.array(df['serialization (us)'])
    send_request = np.array(df['send request (us)'])
    wait_reply = np.array(df['wait reply (us)'])
    raw_api = np.array(df['raw api time (us)'])
    wait_reply = wait_reply - raw_api
    total_time = serialization + send_request + wait_reply + raw_api
    # print(serialization)
    # print(send_request)
    # print(wait_reply)
    # print(total_time)
    serialization = normalize(serialization, total_time)
    send_request = normalize(send_request, total_time)
    wait_reply = normalize(wait_reply, total_time)
    raw_api = normalize(raw_api, total_time)
    X = range(len(serialization))
    ax.bar(X, serialization, bar_width, label='(De)serialization', lw=0.2, edgecolor="black", tick_label=x_labels,
            color=bar_breakdown_color_list[0])
    ax.bar(X, send_request, bar_width, label='Send Request', bottom=serialization, lw=0.2, edgecolor="black", tick_label=x_labels,
            color=bar_breakdown_color_list[1])
    ax.bar(X, wait_reply, bar_width, label='Wait Reply', bottom=serialization+send_request, lw=0.2, edgecolor="black", tick_label=x_labels,
            color=bar_breakdown_color_list[2])
    ax.bar(X, raw_api, bar_width, label='Real API', bottom=serialization+send_request+wait_reply, lw=0.2, edgecolor="black", tick_label=x_labels,
            color=bar_breakdown_color_list[3])
    ax.autoscale(tight=False)
    ax.tick_params(which='minor', length=0)
    ax.set_ylabel('Normalized Latency (%)', fontsize=fontsize + 0.5, labelpad=0.4)

    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz, pad=1)
    ax.tick_params(axis='y', which='major', labelsize=xlabel_sz, pad=1)

    ax.tick_params(which='major', length=0, axis="x")
    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(0.3)
    ax.set_xticklabels(x_labels)
    ax.set_ylim(0,105)
    ax.legend(fontsize=fontsize, frameon=False,
              loc='upper center', handlelength=1.0, ncol=6,
              handletextpad = 0.5,
              bbox_to_anchor=(0.5, 1.1))
    # print(serialization)
    # print(send_request)
    # print(wait_reply)

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams['lines.markersize'] = 3
        plt.rcParams['font.family'] = font.get_name()
        fig = plt.figure(constrained_layout=False)
        spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig, width_ratios=[1.0])
        plot_shm(fig, spec[0, 0])
        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

if __name__ == "__main__":
    main()


==> data/motiv/app.py <==
import pandas as pd

# color_list = ["#d53e4f", "#f46d43","#3288bd", "#fee08b", "#ffffbf","#66c2a5","#e6f598", "#fdae61"]
color_list = [
    "#3288bd",  ## caching
    "#f46d43",  ## CRIU-local
    "#d53e4f",  ## CRIU-remote
    "#fdae61",  ## FaasNET
    "#abdda4",  ## MITOSIS
    "#66c2a5",  ## MITOSIS-cache
]


def get_color(app):
    color_map = {
        "mos_cache": "#66c2a5",
        "mos": "#abdda4",
        "cache": "#3288bd",
        "cold": "#fdae61",
        "criu_local": "#f46d43",
        "criu_remote": "#d53e4f",
    }
    return color_map[app]


"""
color_list =  [
    "#000000",        ## caching 
    "#006742",        ## CRIU-local 
    "#00A272",        ## CRIU-remote
    "#0000FF",        ## FaasNET 
    "#EC00B8",        ## MITOSIS
    "#FF0071",        ## MITOSIS-cache
]
"""


class Application:
    def __init__(self, app_dict, err={}):
        """
        Caching denotes as baseline for normalization
        """
        self.app_dict = app_dict
        self.color_list = {}
        self.err = err
        print(self.err)

        for count, k in enumerate(self.app_dict):
            self.color_list[k] = color_list[(count + 0) % len(color_list)]

    def self_normalize_res(self, base_key):
        def __normalization(data):
            """
            Min-Max normalization
            """
            return [x / data[0] for x in data]
            # range = np.max(data) - np.min(data)
            # return (data - np.min(data)) / range

        new_dict = {}
        base = self.app_dict[base_key]
        print(self.app_dict)
        for k in self.app_dict:
            new_v = []
            v = self.app_dict[k]
            for i in range(len(v)):
                new_v.append(v[i] / base[i])

            new_dict[k] = new_v

        return Application(new_dict)


def get_cxl_factor():
    io_path = "../../excel-data-new/factor.xlsx"
    sheet_name = "cxl"
    data = pd.read_excel(io_path, sheet_name=sheet_name)

    legend_names = [
        "Unsafe",
        "+Indirect Pointer",
        "+CAS Update",
        "+Value Log",
        "+Pointer Log",
        "+Log-less Opt",
#        "OCC",
#        "OCC+Value Log",
    ]

    di = {}
    edi = {}
    for i, name in enumerate(legend_names):
        di[name] = list(data.get(data.keys()[i + 1]))
    app = Application(di, edi)
    print(app.app_dict)
    return app


def get_rdma_factor():
    io_path = "../../excel-data-new/factor.xlsx"
    sheet_name = "rdma"
    data = pd.read_excel(io_path, sheet_name=sheet_name)

    legend_names = [
        "Unsafe",
        "+Indirect Pointer",
        "+CAS Update",
        "+Value Log",
        "+Pointer Log",
        "+Log-less Opt",
#        "OCC",
#        "OCC+Value Log",
    ]

    di = {}
    edi = {}
    for i, name in enumerate(legend_names):
        di[name] = list(data.get(data.keys()[i + 1]))
    app = Application(di, edi)
    print(app.app_dict)
    return app


==> data/motiv/common.py <==
import matplotlib.font_manager as fm
import numpy as np

# font = fm.FontProperties(fname="C:\\Users\\tianxia\\AppData\\Local\\Microsoft\\Windows\\Fonts\\Helvetica.ttf")
# con_font = fm.FontProperties(fname="C:\\WINDOWS\\FONTS\\COUR.TTF")
font = fm.FontProperties(fname="/System/Library/Fonts/Helvetica.ttc")
con_font = fm.FontProperties(fname="/System/Library/Fonts/Courier.ttc")

# color_list = ["#E24A33","#348ABD","#988ED5","#777777","#FBC15E","#8EBA42","#FFB5B8"]
color_list = [
    "#268BD2",
    "#2AA198",
    "#859900",
    "#B58900",
    "#CB4B16",
    "#DC322F",
    "#D33682",
    "#6C71C4",
]
bar_color_list = [
    "#F7FBFF",
    "#DEEBF7",
    "#C6DBEF",
    "#9ECAE1",
    "#6BAED6",
    "#4292C6",
    "#2171B5",
    "#084594",
]
golden_ratio = 0.618
latex_col = 241.02039  ## pt

#bar_breakdown_color_list = ['#d53e4f', '#fc8d59',  '#fee08b', '#3288bd','#e6f598', '#99d594', ] 
"""
bar_breakdown_color_list = [
    "#4d4d4d", 
    "#e0e0e0",
    "#ef8a62",
    "#b2182b"
]
"""

bar_breakdown_color_list = [
    "#4575b4",
    "#e0f3f8",
#    "#ffffbf",
    "#fee090",
    "#fc8d59",
]

def sumzip(*items):
    return [sum(values) for values in zip(*items)]


def set_axis_formats(axises, fontsize):
    for ax in axises:
        for axis in ["top", "bottom", "left", "right"]:
            ax.spines[axis].set_linewidth(0.3)
        ax.tick_params(which="major", width=0.3, length=1.5)
        ax.tick_params(which="minor", width=0)
        ax.tick_params(axis="x", labelsize=fontsize)
        ax.tick_params(axis="y", labelsize=fontsize)


def fixed_aspect_ratio(ratio, ax):
    """
    Set a fixed aspect ratio on matplotlib plots
    regardless of axis units
    """
    xvals, yvals = ax.axes.get_xlim(), ax.axes.get_ylim()

    xrange = xvals[1] - xvals[0]
    yrange = yvals[1] - yvals[0]
    ax.set_aspect(ratio * (xrange / yrange), adjustable="box")


def scale_sz(width, origin):
    w, h = origin
    return (width, h * width / w)


def mult_ratio(orign, ratio):
    x, y = orign
    rx, ry = ratio
    return (x * rx, y * ry)


def reverse_legends(leg, render):
    vp = leg._legend_box._children[-1]._children[0]
    for c in vp._children:
        c._children.reverse()
    vp.align = "right"


def transfrom_ticks(x, tick_vals):
    # count from 1 to n
    # result value [0, x]
    n = len(tick_vals)

    anchor = [num + 1 for num in range(n)]  # 1 ~ n
    res = []

    for item in x:
        for i in range(n):
            tick = tick_vals[i]
            if item < tick_vals[i]:
                base = i
                if i == 0:
                    res.append(0 + item / tick)
                else:
                    pre_tick = tick_vals[i - 1]
                    res.append(base + (item - pre_tick) / (tick - pre_tick))
                break
            elif item == tick_vals[i]:
                res.append(i + 1)
                break
            elif item > tick_vals[i]:
                base = i + 1
                if i == n - 1:  # no bigger
                    res.append(base + abs(item - tick_vals[i]) / (tick_vals[i]))
                    break
                else:
                    pass  # next one
    return res


def get_figsize(
    columnwidth,
    wf=0.5,
    hf=(5.0**0.5 - 1.0) / 2.0,
):
    """Parameters:
    - wf [float]:  width fraction in columnwidth units
    - hf [float]:  height fraction in columnwidth units.
                       Set by default to golden ratio.
    - columnwidth [float]: width of the column in latex. Get this from LaTeX
                               using \showthe\columnwidth
    Returns:  [fig_width,fig_height]: that should be given to matplotlib
    """
    fig_width_pt = columnwidth * wf
    inches_per_pt = 1.0 / 72.27  # Convert pt to inch
    fig_width = fig_width_pt * inches_per_pt  # width in inches
    #    fig_height = fig_width*hf      # height in inches
    fig_height = columnwidth * hf * inches_per_pt
    return [fig_width, fig_height]


def cdf_transform(data):
    """
    return back the (x,y) of cdf graph
    :param data:
    :return:
    """
    data_sorted = np.sort(data)

    # calculate the proportional values of samples
    p = 1.0 * np.arange(len(data)) / (len(data) - 1)
    return data_sorted, p


==> data/motiv/micro-shm.py <==
from micro import *

def main_shm():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams['lines.markersize'] = 3
        plt.rcParams['font.family'] = font.get_name()
        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=5, nrows=1, figure=fig, width_ratios=[0.2, 1, 0.35, 0.5, 0.5])

        excel_path = '../../excel-data/motiv/api-breakdown-test.xlsx'
        transport = "shm"
        sheet_name = card + '-' + transport
        df = pd.read_excel(excel_path, sheet_name=sheet_name)        
        plot_noopt(fig, spec[0,0], df, start = 0, end = 1, leg=False, title=transport.upper(), xlim=(-0.5,0.5))
        plot_opt(fig,spec[0,1], df, start=1, end = 4, leg=False, title=transport.upper(),xlim=(-0.5,5.5), opt_title="+Async\n(OR)")
        plot_opt(fig,spec[0,2], df, start=4, end = 5, leg=False, title=transport.upper(), xlim=(-0.5,1.5), opt_title="+Locality")

#        _   = plot_shm(fig, spec[0, 0], leg=True, title="Remoting interconnect: SHM")
#        ax2 = plot_shm(fig, spec[0, 1], leg=True, title="Remoting interconnect: RDMA", ylabel=False)
        ax3 = plot_memcpy(fig, spec[0,3], leg = True, ylabel=True,title="MemcpyH2D: " + transport.upper(),network=transport,direction="h2d",card=card)
        ax4 = plot_memcpy(fig, spec[0,4], leg = True, ylabel=True,title="MemcpyD2H: " + transport.upper(),network=transport,direction="d2h",card=card)         

        fig.set_size_inches(get_figsize(latex_col, wf=2.1, hf=0.22))
        fig.subplots_adjust(wspace=0.3, hspace=0.18)           

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

if __name__ == "__main__":
    main_shm()


==> data/motiv/micro.py <==
from modulefinder import EXTENDED_ARG
import matplotlib.patches as patches
import matplotlib
from matplotlib.axes import Axes
from matplotlib.figure import Figure
from matplotlib.font_manager import FontProperties
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
import matplotlib.gridspec as gridspec
from pyparsing import alphas
from brokenaxes import brokenaxes
import scienceplots
import textwrap

from common import *

fontsize = 5
bar_width = 0.4
xlabel_sz = fontsize
ylabel_sz = fontsize
linewidth = 0.5
marker_sz = 2.9
markeredgewidth_sz = 0.3

x_labels = [
    'Stream\nSynchronize',
    'Convolution\nForward',
    'LaunchKernel',
    'Create\nTensorDescriptor',
    'GetDevice',
#    'Launch\nKernel',
#    'Launch\nKernel',
#    'Launch\nKernel',
#    'Launch\nKernel',
]

ylabel_sz = fontsize - 1
yticks_sz = fontsize - 1
xlabel_sz = fontsize - 2

card = 'a100'
transport = 'rdma'

def normalize(data, base):
    return np.array([data[i] / base[i] * 100 for i in range(len(data))])

def wrap_labels(ax, width, break_long_words=False):
    labels = []
    for label in ax.get_xticklabels():
        text = label.get_text()
        wrapped_text = '\n'.join(textwrap.wrap(text, width=width, 
                                                break_long_words=break_long_words))
        labels.append(wrapped_text)
    ax.set_xticklabels(labels, rotation=45, ha="right")    

def generate_data(data,start, end):    
    df = data
    serialization = np.array(df['serialization (us)'])
    send_request = np.array(df['send request (us)'])
    wait_reply = np.array(df['wait reply (us)'])
    raw_api = np.array(df['raw api time (us)'])
    wait_reply = wait_reply - raw_api
    total_time = serialization + send_request + wait_reply + raw_api
    after_opt = np.array(df['after opt (us)'])

    # print(serialization)
    # print(send_request)
    # print(wait_reply)
    # print(total_time)
    serialization = normalize(serialization, total_time)
    send_request = normalize(send_request, total_time)
    wait_reply = normalize(wait_reply, total_time)
    raw_api = normalize(raw_api, total_time)
    after_opt = normalize(after_opt, total_time)
    return serialization[start:end], send_request[start:end], wait_reply[start:end], raw_api[start:end], after_opt[start:end]

def plot_noopt(fig,spec, data, start = 0, end = 0,leg = False, title="", ylabel=True, xlim=(0,1)):

    global x_labels

    ax = fig.add_subplot(spec)
    serialization, send_request, wait_reply, raw_api, _ = generate_data(data, start, end)

    X = range(len(serialization))    

    print(len(x_labels))
    assert(len(serialization) == len(send_request))
    assert(len(x_labels[start:end]) == len(serialization))

    # ax.bar(X, raw_api, bar_width, label='API', bottom=serialization+send_request+wait_reply, lw=0.2, edgecolor="black", tick_label=x_labels,
    #         color=bar_breakdown_color_list[0])
    
    # ax.bar(X, serialization, bar_width, label='S+D', lw=0.2, edgecolor="black", tick_label=x_labels,
    #         color=bar_breakdown_color_list[1])
    
    # ax.bar(X, send_request, bar_width, label='Send', bottom=serialization, lw=0.2, edgecolor="black", tick_label=x_labels,
    #         color=bar_breakdown_color_list[2])
    # ax.bar(X, wait_reply, bar_width, label='Recv', bottom=serialization+send_request, lw=0.2, edgecolor="black", tick_label=x_labels,
    #         color=bar_breakdown_color_list[3])

    ax.bar(X, raw_api, bar_width, label='API', lw=0.2, edgecolor="black", tick_label=x_labels[start:end],
            color=bar_breakdown_color_list[0], zorder=1024)
    
    ax.bar(X, serialization, bar_width, label='S+D', bottom=raw_api, lw=0.2, edgecolor="black", tick_label=x_labels[start:end],
            color=bar_breakdown_color_list[1], zorder=1024)
    
    ax.bar(X, send_request, bar_width, label='Send', bottom=raw_api+serialization, lw=0.2, edgecolor="black", tick_label=x_labels[start:end],
            color=bar_breakdown_color_list[2], zorder=1024)
    ax.bar(X, wait_reply, bar_width, label='Recv', bottom=raw_api+serialization+send_request, lw=0.2, edgecolor="black", tick_label=x_labels[start:end],
            color=bar_breakdown_color_list[3], zorder=1024)
    
    ax.autoscale(tight=False)
    ax.tick_params(which='minor', length=0)

    if ylabel:
        ax.set_ylabel('Normalized time (%)', fontsize=fontsize, labelpad=0.4)

    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz + 0.5, pad=1)
    ax.tick_params(axis='y', which='major', labelsize=xlabel_sz, pad=1)

    ax.tick_params(which='major', length=0, axis="x")
    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(0.3)

    ax.set_yticks([0, 25, 50, 75, 100])
#    ax.set_xticklabels(x_labels)
    ax.set_xticklabels(x_labels[start:end], rotation=15, ha='right',  rotation_mode="anchor")    
#    wrap_labels(ax, 7, break_long_words=True)

    ax.set_ylim(0,110)
    ax.set_xlim(xlim[0], xlim[1] )

    if leg:
        ax.legend(fontsize=fontsize, frameon=False,
                  loc='upper center', handlelength=0.6, ncol=4,
                  handletextpad = 0.3,)
#                  bbox_to_anchor=(0.5, 1.1))
    
    ax.set_title(
        title,
        y=0.85,
        fontsize=fontsize,
        bbox=dict(
            alpha=1, facecolor="#ffffff", edgecolor="black", boxstyle="square", lw=0.1
        ),
        zorder=1024,
    )    

    adjust_ax_style(ax)      
    # print(serialization)
    # print(send_request)
    # print(wait_reply)
    return ax    

def plot_opt(fig,spec, data, start = 0, end = 0,leg = False, title="", ylabel=True, xlim = (0,1), opt_title=""):

    global x_labels

    ax = fig.add_subplot(spec)
    serialization, send_request, wait_reply, raw_api, after_opt = generate_data(data, start, end)

    print(len(x_labels))
    assert(len(serialization) == len(send_request))
    assert(len(x_labels[start:end]) == len(serialization))
    ## Place holders
    opts = after_opt
    X = range(0, 2 * len(serialization), 2)    
    X_opt = range(1, 2 * len(serialization), 2)
    assert(len(X) == len(X_opt))    
    print("opt xx",len(X), len(opts))

    # ax.bar(X, raw_api, bar_width, label='API', bottom=serialization+send_request+wait_reply, lw=0.2, edgecolor="black", tick_label=x_labels,
    #         color=bar_breakdown_color_list[0])
    
    # ax.bar(X, serialization, bar_width, label='S+D', lw=0.2, edgecolor="black", tick_label=x_labels,
    #         color=bar_breakdown_color_list[1])
    
    # ax.bar(X, send_request, bar_width, label='Send', bottom=serialization, lw=0.2, edgecolor="black", tick_label=x_labels,
    #         color=bar_breakdown_color_list[2])
    # ax.bar(X, wait_reply, bar_width, label='Recv', bottom=serialization+send_request, lw=0.2, edgecolor="black", tick_label=x_labels,
    #         color=bar_breakdown_color_list[3])

    ax.bar(X, raw_api, bar_width, label='API', lw=0.2, edgecolor="black", tick_label=x_labels[start:end],
            color=bar_breakdown_color_list[0], zorder=1024)
    
    ax.bar(X, serialization, bar_width, label='S+D', bottom=raw_api, lw=0.2, edgecolor="black", tick_label=x_labels[start:end],
            color=bar_breakdown_color_list[1], zorder=1024)
    
    ax.bar(X, send_request, bar_width, label='Send', bottom=raw_api+serialization, lw=0.2, edgecolor="black", tick_label=x_labels[start:end],
            color=bar_breakdown_color_list[2], zorder=1024)
    ax.bar(X, wait_reply, bar_width, label='Recv', bottom=raw_api+serialization+send_request, lw=0.2, edgecolor="black", tick_label=x_labels[start:end],
            color=bar_breakdown_color_list[3], zorder=1024)
    
    ax.bar(X_opt, opts, bar_width, label='Opt', lw=0.2, edgecolor="black", zorder=1024)
    
    ax.autoscale(tight=False)
    ax.tick_params(which='minor', length=0)

    if ylabel:
        ax.set_ylabel('Normalized time (%)', fontsize=fontsize, labelpad=0.4)

    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz + 1, pad=1)
    ax.tick_params(axis='y', which='major', labelsize=xlabel_sz, pad=1)

    ax.tick_params(which='major', length=0, axis="x")
    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(0.3)

    ax.set_yticks([0, 25, 50, 75, 100])
#    ax.set_xticklabels(x_labels)
    ax.set_xticks([0.9 + i * 2 for i in range(len(x_labels[start:end]))])
    ax.set_xticklabels(x_labels[start:end], rotation=15, ha='right',  rotation_mode="anchor")    
#    wrap_labels(ax, 7, break_long_words=True)

    ax.set_ylim(0,110)
    ax.set_xlim(xlim[0], xlim[1] )

    if leg:
        ax.legend(fontsize=fontsize, frameon=False,
                  loc='upper center', handlelength=0.6, ncol=4,
                  handletextpad = 0.3,)
#                  bbox_to_anchor=(0.5, 1.1))
        
    for i, v in enumerate(opts):
        ax.text(i * 2 + 1, v + 10, 
                 opt_title + "\n" + "%.0f %%" % (v), color='black', ha='center', fontsize=fontsize,
                 bbox=dict(facecolor='white', edgecolor='none'),
                 zorder =2,
                 )        
    
    ax.set_title(
        title,
        y=0.85,
        fontsize=fontsize,
        bbox=dict(
            alpha=1, facecolor="#ffffff", edgecolor="black", boxstyle="square", lw=0.1
        ),
        zorder=1024,
    )    

    adjust_ax_style(ax)      
    # print(serialization)
    # print(send_request)
    # print(wait_reply)
    return ax    

def plot_shm(fig,spec, leg = False, title="", ylabel=True):

    global x_labels

    ax = fig.add_subplot(spec)
    excel_path = '../../excel-data/motiv/api-breakdown-test.xlsx'

    df = pd.read_excel(excel_path, sheet_name='shm')
    serialization = np.array(df['serialization (us)'])
    send_request = np.array(df['send request (us)'])
    wait_reply = np.array(df['wait reply (us)'])
    raw_api = np.array(df['raw api time (us)'])
    wait_reply = wait_reply - raw_api
    total_time = serialization + send_request + wait_reply + raw_api

    # print(serialization)
    # print(send_request)
    # print(wait_reply)
    # print(total_time)
    serialization = normalize(serialization, total_time)
    send_request = normalize(send_request, total_time)
    wait_reply = normalize(wait_reply, total_time)
    raw_api = normalize(raw_api, total_time)
    X = range(len(serialization))    

    print(len(x_labels))
    assert(len(serialization) == len(send_request))
    assert(len(x_labels) == len(serialization))

    # ax.bar(X, raw_api, bar_width, label='API', bottom=serialization+send_request+wait_reply, lw=0.2, edgecolor="black", tick_label=x_labels,
    #         color=bar_breakdown_color_list[0])
    
    # ax.bar(X, serialization, bar_width, label='S+D', lw=0.2, edgecolor="black", tick_label=x_labels,
    #         color=bar_breakdown_color_list[1])
    
    # ax.bar(X, send_request, bar_width, label='Send', bottom=serialization, lw=0.2, edgecolor="black", tick_label=x_labels,
    #         color=bar_breakdown_color_list[2])
    # ax.bar(X, wait_reply, bar_width, label='Recv', bottom=serialization+send_request, lw=0.2, edgecolor="black", tick_label=x_labels,
    #         color=bar_breakdown_color_list[3])

    ax.bar(X, raw_api, bar_width, label='API', lw=0.2, edgecolor="black", tick_label=x_labels,
            color=bar_breakdown_color_list[0], zorder=1024)
    
    ax.bar(X, serialization, bar_width, label='S+D', bottom=raw_api, lw=0.2, edgecolor="black", tick_label=x_labels,
            color=bar_breakdown_color_list[1], zorder=1024)
    
    ax.bar(X, send_request, bar_width, label='Send', bottom=raw_api+serialization, lw=0.2, edgecolor="black", tick_label=x_labels,
            color=bar_breakdown_color_list[2], zorder=1024)
    ax.bar(X, wait_reply, bar_width, label='Recv', bottom=raw_api+serialization+send_request, lw=0.2, edgecolor="black", tick_label=x_labels,
            color=bar_breakdown_color_list[3], zorder=1024)
    
    ax.autoscale(tight=False)
    ax.tick_params(which='minor', length=0)

    if ylabel:
        ax.set_ylabel('Normalized time (%)', fontsize=fontsize, labelpad=0.4)

    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz + 0.5, pad=1)
    ax.tick_params(axis='y', which='major', labelsize=xlabel_sz, pad=1)

    ax.tick_params(which='major', length=0, axis="x")
    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(0.3)

    ax.set_yticks([0, 25, 50, 75, 100])
#    ax.set_xticklabels(x_labels)
    ax.set_xticklabels(x_labels, rotation=45, ha='right',  rotation_mode="anchor")    
#    wrap_labels(ax, 7, break_long_words=True)

    ax.set_ylim(0,135)

    if leg:
        ax.legend(fontsize=fontsize, frameon=False,
                  loc='upper center', handlelength=0.6, ncol=4,
                  handletextpad = 0.3,)
#                  bbox_to_anchor=(0.5, 1.1))
    
    ax.set_title(
        title,
        y=0.85,
        fontsize=fontsize,
        bbox=dict(
            alpha=1, facecolor="#ffffff", edgecolor="black", boxstyle="square", lw=0.1
        ),
        zorder=1024,
    )    

    adjust_ax_style(ax)      
    # print(serialization)
    # print(send_request)
    # print(wait_reply)
    return ax

def add(v0, v1):
    return [v0[i] + v1[i] for i in range(len(v0))]

def plot_memcpy(fig,spec, leg=False, ylabel=True, title="", network="shm", direction="h2d", card="v100"):
    excel_path = '../../excel-data/motiv/memcpy-api-breakdown.xlsx'
    sheet_name = network + "-" + direction + "-" + card
    df = pd.read_excel(excel_path, sheet_name=sheet_name)
    print(df.iloc[:, 0].to_list())
    print(df['serialization (us)'].to_list())
    print(df['send request (us)'].to_list())
    print(df['wait reply (us)'].to_list())
    print(df['raw api time (us)'].to_list())

    payloads = np.array(df.iloc[:, 0].to_list())
    memcpy_api = np.array(df['raw api time (us)'].to_list())
    serialize = np.array(df['serialization (us)'].to_list())
    send = np.array(df['send request (us)'].to_list())
    recv = np.array(df['wait reply (us)'].to_list())

    after_opt = None

    if 'after opt (us)' in df.columns:
        after_opt = np.array(df['after opt (us)'].to_list())
        after_opt /= 1000

    print("direction:", direction, "after opt:", after_opt)
    print(df.columns)

    recv -= memcpy_api

    # microsecond to millisecond
    memcpy_api /= 1000
    serialize /= 1000
    send /= 1000
    recv /= 1000

    ax = fig.add_subplot(spec)    
    payloads = range(1, len(payloads) + 1)

    ax.plot(
        payloads,
        memcpy_api,
        markerfacecolor="none",
        linestyle="solid",
#        label=r'MemcpyH2D',
        linewidth=linewidth,
        color="black",
#        marker="s",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=1024,
    )  

    f1 = add(memcpy_api, serialize)
    ax.plot(
        payloads,
        f1,
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color="black",
#        marker="s",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=1024,
    )     

    f2 = add (f1, send) 
    ax.plot(
        payloads,
        f2,
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color="black",
#        marker="s",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=1024,
    )      

    f3 = add (f2, recv)
    ax.plot(
        payloads,
        f3,
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color="black",
#        marker="s",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=1024,
    )   

    ax.fill_between(payloads, [0 for i in memcpy_api], memcpy_api, color=bar_breakdown_color_list[0], zorder=1024, label="API")
    ax.fill_between(payloads, memcpy_api, f1, color=bar_breakdown_color_list[1], label="S+D")
    ax.fill_between(payloads, f1, f2, color=bar_breakdown_color_list[2], label="Send")
    ax.fill_between(payloads, f2, f3, color=bar_breakdown_color_list[3], label="Recv")

    if after_opt is not None:
        ax.plot(payloads, after_opt, 's-', color='red', label='+Async(OR)', markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,markersize=marker_sz,   
        markeredgewidth = markeredgewidth_sz + 0.1)
  
    if ylabel:
        ax.set_ylabel(r"Latency (ms)", fontsize=fontsize, labelpad=2)

    # ax.set_ylim(30,22)    
    ax.tick_params(axis='y', which='major', labelsize=fontsize - 0.5, pad = 0.7)          
    # ax.set_yticks([0,4,8,12,16,20])
#    ax.set_yticklabels([r"0",r"10",r"20", r"30", r"40", r"50"])        
#    print("payloads", payloads.tolist())
    ax.tick_params(axis='x', which='major', labelsize=fontsize - 0.5, pad = 0.4)            
    # ax.set_xticks([0,1,3,5,7,9])
#    ax.set_xticks(payloads.tolist())
    ax.set_xticks([1,3,5,7,9, 11])
    ax.set_xticklabels([r"32KB",r"128KB", r"512KB", r"2MB", r"8MB", r"16MB"], 
                    rotation=25, ha='right',  rotation_mode="anchor")
    ax.set_xlabel(r"Payloads", fontsize=fontsize , labelpad=0.1)      
#    ax.set_xscale('log')
#
    if leg:
        ax.legend(fontsize=fontsize - 0.5, frameon=False,
                  loc='upper left', handlelength=1.0, ncol=1,
                  handletextpad = 0.5,)
#                  bbox_to_anchor=(0.5, 1.1))    

    adjust_ax_style(ax)      

    ax.set_title(
        title,
        y=0.85,
        fontsize=fontsize,
        bbox=dict(
            alpha=1, facecolor="#ffffff", edgecolor="black", boxstyle="square", lw=0.1
        ),
        zorder=1024,
    )        

    return ax

def adjust_ax_style(ax: Axes, disable=True):
    if disable:
        ax.tick_params(which="major", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="y")
        ax.tick_params(which="major", length=2, axis="y")
    ax.tick_params(axis="y", labelsize=yticks_sz)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)

    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=-1)        

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams['lines.markersize'] = 3
        plt.rcParams['font.family'] = font.get_name()
        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=5, nrows=1, figure=fig, width_ratios=[0.2, 1, 0.35, 0.5, 0.5])

        excel_path = '../../excel-data/motiv/api-breakdown-test.xlsx'
        sheet_name = card + '-' + transport
        df = pd.read_excel(excel_path, sheet_name=sheet_name)        
        plot_noopt(fig, spec[0,0], df, start = 0, end = 1, leg=False, title=transport.upper(), xlim=(-0.5,0.5))
        plot_opt(fig,spec[0,1], df, start=1, end = 4, leg=False, title=transport.upper(),xlim=(-0.5,5.5), opt_title="+Async\n(OR)")
        plot_opt(fig,spec[0,2], df, start=4, end = 5, leg=False, title=transport.upper(), xlim=(-0.5,1.5), opt_title="+Locality")

#        _   = plot_shm(fig, spec[0, 0], leg=True, title="Remoting interconnect: SHM")
#        ax2 = plot_shm(fig, spec[0, 1], leg=True, title="Remoting interconnect: RDMA", ylabel=False)
        ax3 = plot_memcpy(fig, spec[0,3], leg = True, ylabel=True,title="MemcpyH2D: " + transport.upper(),network=transport,direction="h2d",card=card)
        ax4 = plot_memcpy(fig, spec[0,4], leg = True, ylabel=True,title="MemcpyD2H: " + transport.upper(),network=transport,direction="d2h",card=card)         

        fig.set_size_inches(get_figsize(latex_col, wf=2.1, hf=0.22))
        fig.subplots_adjust(wspace=0.3, hspace=0.18)           

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

if __name__ == "__main__":
    main()


==> data/motiv/overhead.py <==
from modulefinder import EXTENDED_ARG
import matplotlib.patches as patches
import matplotlib
from matplotlib.axes import Axes
from matplotlib.figure import Figure
from matplotlib.font_manager import FontProperties
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
import matplotlib.gridspec as gridspec
from pyparsing import alphas
from brokenaxes import brokenaxes
import scienceplots
import textwrap

from common import *

fontsize = 5
bar_width = 0.4
xlabel_sz = fontsize
ylabel_sz = fontsize
linewidth = 0.5
marker_sz = 2.9
markeredgewidth_sz = 0.3

x_labels = [
    'Stream\nSynchronize',
    'Convolution\nForward',
    'Launch\nKernel',
    'Get\nDevice',
    'Create\nTensor\nDescriptor',
#    'Launch\nKernel',
#    'Launch\nKernel',
#    'Launch\nKernel',
#    'Launch\nKernel',
]

ylabel_sz = fontsize - 1
yticks_sz = fontsize - 1
xlabel_sz = fontsize - 2

def normalize(data, base):
    return np.array([data[i] / base[i] * 100 for i in range(len(data))])

def wrap_labels(ax, width, break_long_words=False):
    labels = []
    for label in ax.get_xticklabels():
        text = label.get_text()
        wrapped_text = '\n'.join(textwrap.wrap(text, width=width, 
                                                break_long_words=break_long_words))
        labels.append(wrapped_text)
    ax.set_xticklabels(labels, rotation=45, ha="right")    

def plot_shm(fig,spec, leg = False, title="", ylabel=True):

    global x_labels

    ax = fig.add_subplot(spec)
    excel_path = '../../excel-data/motiv/api-breakdown-test.xlsx'


    df = pd.read_excel(excel_path, sheet_name='shm')
    serialization = np.array(df['serialization (us)'])
    send_request = np.array(df['send request (us)'])
    wait_reply = np.array(df['wait reply (us)'])
    raw_api = np.array(df['raw api time (us)'])
    wait_reply = wait_reply - raw_api
    total_time = serialization + send_request + wait_reply + raw_api

    # print(serialization)
    # print(send_request)
    # print(wait_reply)
    # print(total_time)
    serialization = normalize(serialization, total_time)
    send_request = normalize(send_request, total_time)
    wait_reply = normalize(wait_reply, total_time)
    raw_api = normalize(raw_api, total_time)
    X = range(len(serialization))    

    print(len(x_labels))
    assert(len(serialization) == len(send_request))
    assert(len(x_labels) == len(serialization))

    # ax.bar(X, raw_api, bar_width, label='API', bottom=serialization+send_request+wait_reply, lw=0.2, edgecolor="black", tick_label=x_labels,
    #         color=bar_breakdown_color_list[0])
    
    # ax.bar(X, serialization, bar_width, label='S+D', lw=0.2, edgecolor="black", tick_label=x_labels,
    #         color=bar_breakdown_color_list[1])
    
    # ax.bar(X, send_request, bar_width, label='Send', bottom=serialization, lw=0.2, edgecolor="black", tick_label=x_labels,
    #         color=bar_breakdown_color_list[2])
    # ax.bar(X, wait_reply, bar_width, label='Recv', bottom=serialization+send_request, lw=0.2, edgecolor="black", tick_label=x_labels,
    #         color=bar_breakdown_color_list[3])

    ax.bar(X, raw_api, bar_width, label='API', lw=0.2, edgecolor="black", tick_label=x_labels,
            color=bar_breakdown_color_list[0], zorder=1024)
    
    ax.bar(X, serialization, bar_width, label='S+D', bottom=raw_api, lw=0.2, edgecolor="black", tick_label=x_labels,
            color=bar_breakdown_color_list[1], zorder=1024)
    
    ax.bar(X, send_request, bar_width, label='Send', bottom=raw_api+serialization, lw=0.2, edgecolor="black", tick_label=x_labels,
            color=bar_breakdown_color_list[2], zorder=1024)
    ax.bar(X, wait_reply, bar_width, label='Recv', bottom=raw_api+serialization+send_request, lw=0.2, edgecolor="black", tick_label=x_labels,
            color=bar_breakdown_color_list[3], zorder=1024)
    
    ax.autoscale(tight=False)
    ax.tick_params(which='minor', length=0)

    if ylabel:
        ax.set_ylabel('Normalized Latency (%)', fontsize=fontsize, labelpad=0.4)

    ax.tick_params(axis='x', which='major', labelsize=xlabel_sz, pad=1)
    ax.tick_params(axis='y', which='major', labelsize=xlabel_sz, pad=1)

    ax.tick_params(which='major', length=0, axis="x")
    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(0.3)

    ax.set_yticks([0, 25, 50, 75, 100])
#    ax.set_xticklabels(x_labels)
    ax.set_xticklabels(x_labels, rotation=45, ha='right',  rotation_mode="anchor")    
#    wrap_labels(ax, 7, break_long_words=True)

    ax.set_ylim(0,135)

    if leg:
        ax.legend(fontsize=fontsize, frameon=False,
                  loc='upper center', handlelength=0.6, ncol=4,
                  handletextpad = 0.3,)
#                  bbox_to_anchor=(0.5, 1.1))
    
    ax.set_title(
        title,
        y=0.85,
        fontsize=fontsize,
        bbox=dict(
            alpha=1, facecolor="#ffffff", edgecolor="black", boxstyle="square", lw=0.1
        ),
        zorder=1024,
    )    

    adjust_ax_style(ax)      
    # print(serialization)
    # print(send_request)
    # print(wait_reply)
    return ax

def add(v0, v1):
    return [v0[i] + v1[i] for i in range(len(v0))]

def plot_memcpy(fig,spec, leg=False, ylabel=True, title=""):
    excel_path = '../../excel-data/motiv/memcpy-api-breakdown.xlsx'
    
    df = pd.read_excel(excel_path, sheet_name="shm")
    print(df.iloc[:, 0].to_list())
    print(df['serialization (us)'].to_list())
    print(df['send request (us)'].to_list())
    print(df['wait reply (us)'].to_list())
    print(df['raw api time (us)'].to_list())

    payloads = np.array(df.iloc[:, 0].to_list())
    memcpy_api = np.array(df['raw api time (us)'].to_list())
    serialize = np.array(df['serialization (us)'].to_list())
    send = np.array(df['send request (us)'].to_list())
    recv = np.array(df['wait reply (us)'].to_list())

    recv -= memcpy_api

    # microsecond to millisecond
    memcpy_api /= 1000
    serialize /= 1000
    send /= 1000
    recv /= 1000

    ax = fig.add_subplot(spec)    

    ax.plot(
        payloads,
        memcpy_api,
        markerfacecolor="none",
        linestyle="solid",
#        label=r'MemcpyH2D',
        linewidth=linewidth,
        color="black",
#        marker="s",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=1024,
    )  

    f1 = add(memcpy_api, serialize)
    ax.plot(
        payloads,
        f1,
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color="black",
#        marker="s",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=1024,
    )     

    f2 = add (f1, send) 
    ax.plot(
        payloads,
        f2,
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color="black",
#        marker="s",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=1024,
    )      

    f3 = add (f2, recv)
    ax.plot(
        payloads,
        f3,
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color="black",
#        marker="s",
        markersize=marker_sz,
        markeredgewidth = markeredgewidth_sz,
        zorder=1024,
    )   

    ax.fill_between(payloads, [0 for i in memcpy_api], memcpy_api, color=bar_breakdown_color_list[0], zorder=1024, label="API")
    ax.fill_between(payloads, memcpy_api, f1, color=bar_breakdown_color_list[1], label="S+D")
    ax.fill_between(payloads, f1, f2, color=bar_breakdown_color_list[2], label="Send")
    ax.fill_between(payloads, f2, f3, color=bar_breakdown_color_list[3], label="Recv")
  
    if ylabel:
        ax.set_ylabel(r"Latency (ms)", fontsize=fontsize, labelpad=2)

    # ax.set_ylim(30,22)    
    ax.tick_params(axis='y', which='major', labelsize=fontsize - 0.5, pad = 0.7)          
    # ax.set_yticks([0,4,8,12,16,20])
#    ax.set_yticklabels([r"0",r"10",r"20", r"30", r"40", r"50"])        

    ax.tick_params(axis='x', which='major', labelsize=fontsize - 0.5, pad = 0.4)            
    # ax.set_xticks([0,1,3,5,7,9])
    print(payloads)
    ax.set_xticks(payloads.tolist())
    ax.set_xlabel(r"Payloads", fontsize=fontsize , labelpad=0.1)      
    ax.set_xscale('log')

    if leg:
        ax.legend(fontsize=fontsize, frameon=False,
                  loc='upper left', handlelength=0.6, ncol=1,
                  handletextpad = 0.3,)
#                  bbox_to_anchor=(0.5, 1.1))    

    adjust_ax_style(ax)      

    ax.set_title(
        title,
        y=0.85,
        fontsize=fontsize,
        bbox=dict(
            alpha=1, facecolor="#ffffff", edgecolor="black", boxstyle="square", lw=0.1
        ),
        zorder=1024,
    )        

    return ax

def adjust_ax_style(ax: Axes, disable=True):
    if disable:
        ax.tick_params(which="major", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="y")
        ax.tick_params(which="major", length=2, axis="y")
    ax.tick_params(axis="y", labelsize=yticks_sz)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)

    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)    

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams['lines.markersize'] = 3
        plt.rcParams['font.family'] = font.get_name()
        fig = plt.figure(constrained_layout=False)

        spec = gridspec.GridSpec(ncols=4, nrows=1, figure=fig, width_ratios=[1, 1, 0.7, 0.65])
        ax1 = plot_shm(fig, spec[0, 0], leg=True, title="Remoting interconnect: SHM")
        ax2 = plot_shm(fig, spec[0, 1], leg=True, title="Remoting interconnect: RDMA", ylabel=False)
        ax3 = plot_memcpy(fig, spec[0,2], leg = True, ylabel=True,title="MemcpyH2D: SHM")
        ax4 = plot_memcpy(fig, spec[0,3], leg = True, ylabel=False,title="MemcpyD2H: RDMA")

        fig.set_size_inches(get_figsize(latex_col, wf=2, hf=0.25))
        fig.subplots_adjust(wspace=0.18, hspace=0.18)        

        # Suppose we want to add a larger gap between the second and third subplots
        pos2 = ax2.get_position()  # Get the position of the second subplot
        pos3 = ax3.get_position()  # Get the position of the third subplot
        pos4 = ax4.get_position()  # Get the position of the fourth subplot

        new_pos3 = [pos2.x1 + 0.05, pos3.y0, pos3.width, pos3.height]  # Adjust the 0.1 as needed
        ax3.set_position(new_pos3)        

        pos3 = ax3.get_position()  # Get the position of the third subplot

        new_pos4 = [pos3.x1 + 0.03, pos4.y0, pos4.width, pos4.height]  # Adjust the 0.1 as needed
        ax4.set_position(new_pos4)           

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

if __name__ == "__main__":
    main()


==> data/motiv/resource.py <==
from modulefinder import EXTENDED_ARG
import matplotlib.patches as patches
import matplotlib
from matplotlib.axes import Axes
from matplotlib.figure import Figure
from matplotlib.font_manager import FontProperties
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
import matplotlib.gridspec as gridspec
from pyparsing import alphas
from brokenaxes import brokenaxes
import scienceplots


from common import *
from app import *

from matplotlib import rc

rc("text", usetex=True)

mpl.rcParams["hatch.linewidth"] = 0.2  # previous pdf hatch

x_tick_names = [
    "json",
]

x_tick_names_short = [
    "H",
    "CO",
    "J",
    "P",
    "CH",
    "I",
    "PR",
    "R",
]

"""
x_tick_names_short = [
    "hello(H)",
    "compression(CO)",
    "json(J)",
    "pyaes(P)",
    "chameleon(CH)",
    "image(I)",
    "pagerank(PR)",
    "recognition(R)",    
] 
"""

fontsize = 6
latex_col = 241.02039  ## pt

sbar_wz = 0.7
whole_bar_width = (sbar_wz + 0.04) * 7
width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

ylabel_sz = fontsize - 1
yticks_sz = fontsize - 2
xlabel_sz = fontsize - 2


def adjust_ax_style(ax: Axes, disable=True):
    if disable:
        ax.tick_params(which="major", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="y")
        ax.tick_params(which="major", length=2, axis="y")
    ax.tick_params(axis="y", labelsize=yticks_sz)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)

    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def mark_app(ax: Axes, line_x, line_y, x_y, x_label, dx=0):
    ax.plot([line_x, line_x], [-0.5, line_y], "-", lw=linewidth, color="red")
    # rect = patches.Rectangle((line_x-3 + dx, x_y-1), 10, 5, linewidth=1, edgecolor='none', facecolor='white',fill=True, zorder=2)
    ax.text(line_x + dx, x_y, s=x_label, fontsize=fontsize, fontproperties=font)

# legend_names = ["Optimal", "+OCC", "+ICommit", "+Log", "+Separate", "+Opt1", "+Opt2"]

legend_names = [
    "Unsafe",
    "+Indirect Pointer",
    "+CAS Update",
    "+Value Log",
    "+Pointer Log",
    "+Log-less Opt",
#    "OCC",
#    "OCC+Value Log",
]

raw_color_list = [
    "#ffffff",
#    "#c6dbef",
    "#9ecae1",
    "#6baed6",
#    "#4292c6",
    "#2171b5",
    "#084594",
    "#084594",
]

color_list = {}

for i,name in enumerate(legend_names):
    color_list[name] = raw_color_list[i]


def plot(fig: Figure, spec, r, p, color="white", title="xx"):
    ax = fig.add_subplot(spec)
    global whole_bar_width, sbar_wz, x_tick_names, color_list, legend_names

    lw = 0.15
    ax.bar(r, p, sbar_wz,
            lw=lw,
            edgecolor="black",
            color=color,
            zorder=1024,)
#    ax.set_title('Configuration of vCPU:GPU')

    ax.set_ylabel('Proportion (%)', fontsize=ylabel_sz, labelpad=2)
    
    for i, v in enumerate(p):
        ax.text(i, v + 1, f"{v}", color='black', ha='center', fontsize=ylabel_sz - 1)

    locations = ax.get_xticks()
    offset = 0.4  # Adjust this value as needed
    ax.set_xticks([l + offset for l in locations])
    ax.set_xticklabels(r, rotation=45, ha='right')    

    ax.tick_params(axis="y", labelsize=fontsize + 1)
    ax.tick_params(axis="y", which="major", pad=1)
    ax.tick_params(axis="x", labelsize=fontsize - 1.5)
    ax.tick_params(axis="x", which="major", pad=1)    

    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    ax.tick_params(which="minor", length=0, axis="x")
    ax.tick_params(which="major", length=0, axis="x")    
    ax.set_ylim(0,38)

    adjust_ax_style(ax)      

    ax.set_title(
        title,
        y=0.79,
        fontsize=ylabel_sz - 1,
        bbox=dict(
            alpha=1, facecolor="#ffffff", edgecolor="black", boxstyle="square", lw=0.1
        ),
    )    
    


def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)
        spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig, width_ratios=[0.9,1])

        color = "#9ecae1"
        title = "CPU:GPU on cluster A"
        left_ratios = ['8:1', '12:1', '24:2', '32:4', '48:4', '64:8', '82:8', '96:8']
        left_proportions = [26.9, 21.9, 2.7, 6.1, 6.0, 4.5, 2.5, 31.9]
        plot(fig, spec[0,0], left_ratios, left_proportions, color,title)


        color = "#084594"
        title = "CPU:GPU on cluster B"
        right_ratios = ['4:1', '4:4', '4:10', '8:1', '16:1', '24:1', '40:1', '48:2', '96:4']
        right_proportions = [7.1, 11.9, 7.1, 14.7, 22.2, 20.9, 5.2, 7.6, 2.8]        
        plot(fig,spec[0,1], right_ratios, right_proportions, color, title)
        
        fig.set_size_inches(get_figsize(latex_col, wf=1, hf=0.28))
        fig.subplots_adjust(wspace=0.28, hspace=0.18)

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main()


==> data/performance_breakdown.py <==
import matplotlib.pyplot as plt
from api_dict.api_dict import rpc_api as rpc_api

def read_file():
    result = []
    
    # remoting time
    file_path = 'client_result1.txt'
    with open(file_path, 'r') as file:
        lines = file.readlines()

    for line in lines:
        values = line.strip().split(',')
        result.append({
            'api': int(values[0].strip().split()[1]),
            'remoting_count': int(values[1].strip().split()[1]),
            'remoting_time': float(values[3].strip().split()[1]),
            'vanilla_count': int(0),
            'vanilla_time': float(0)
        })

    file_path = 'client_result2.txt'
    with open(file_path, 'r') as file:
        lines = file.readlines()
    for line in lines:
        values = line.strip().split(',')
        api, count, remoting_time = int(values[0].strip().split()[1]), int(
            values[1].strip().split()[1]), float(values[2].strip().split()[1])
        for item in result:
            if item['api'] == api:
                if item['remoting_count'] != count and api != 117:
                    print(f'Erorr: remoting count not match: {item["api"]}')
                    exit(1)
                if item['remoting_time'] > remoting_time and api != 117:
                    print(f'Erorr: remoting time not match: {item["api"]}')
                    exit(1)
                item['remoting_count'] = count
                item['remoting_time'] = remoting_time
                break

    
    # vanilla time
    file_path = 'server_result1.txt'
    with open(file_path, 'r') as file:
        lines = file.readlines()
    for line in lines:
        values = line.strip().split(',')
        api, count, vanilla_time = int(values[0].strip().split()[1]), int(
            values[1].strip().split()[1]), float(values[3].strip().split()[1])
        for item in result:
            if item['api'] == api:
                if item['remoting_count'] != count and api != 117:
                    print(f'Erorr: remoting count not match: {item["api"]}')
                    exit(1)
                item['vanilla_count'] = count
                item['vanilla_time'] = vanilla_time
                break
            
    file_path = 'server_result2.txt'
    with open(file_path, 'r') as file:
        lines = file.readlines()
    for line in lines:
        values = line.strip().split(',')
        api, count, vanilla_time = int(values[0].strip().split()[1]), int(
            values[1].strip().split()[1]), float(values[2].strip().split()[1])
        for item in result:
            if item['api'] == api:
                if item['vanilla_count'] != count:
                    print(f'Erorr: vanilla count not match: {item["api"]}')
                    exit(1)
                if item['vanilla_time'] < vanilla_time:
                    print(f'Erorr: vanilla time not match: {item["api"]}')
                    exit(1)
                item['vanilla_count'] = count
                item['vanilla_time'] = vanilla_time
                break

    data = []
    total_time, overhead_time = 0, 0
    threshold = 0.1 * 1000000
    for item in result:
        item['remoting_time'] = item['remoting_time'] * item['remoting_count']
        item['vanilla_time'] = item['vanilla_time'] * item['vanilla_count']
        if item['remoting_time'] < item['vanilla_time']:
            print(f'remoting_time < vanilla_time: {item["api"]}')
        
        if item['api'] == 51 or item['api'] == 50 or item['api'] == 53:
            continue
        total_time += item['remoting_time']
        overhead_time += item['remoting_time'] - item['vanilla_time']
        if item['remoting_time'] < threshold and item['vanilla_time'] < threshold:
            continue
        data.append(item)

    print(f'total_time: {total_time}')
    print(f'overhead_time: {overhead_time}')
    data.sort(key=lambda x: x['api'])

    return data


def print_bar_chart(apis, remoting_times, vanilla_times):
    fig, ax = plt.subplots()
    index = range(len(apis))
    
    ax.bar(index, remoting_times, label='Remoting', color='green', alpha=0.5)
    ax.bar(index, vanilla_times, label='Vanilla', color='red', alpha=0.5)

    # 设置x轴标签
    plt.xticks(index, apis)
    ax.set_xticklabels(apis)

    # 设置y轴标签
    ax.set_ylabel('Value')

    # 添加图例
    ax.legend()

    # 显示图形
    plt.show()


def main():
    data = read_file()
    apis = [item['api'] for item in data]
    remoting_times = [item['remoting_time'] for item in data]
    vanilla_times = [item['vanilla_time'] for item in data]
    print_bar_chart(apis, remoting_times, vanilla_times)


if __name__ == '__main__':
    main()


==> excel-data/app-chrctr/api_dict/api_dict.py <==
from enum import Enum

class Type(Enum):
    Sync = 0
    Async = 1
    Local = 2
    SR = 3

rpc_api = {
    0: ["rpc_checkpoint", Type.Sync],
    1: ["rpc_deinit", Type.Sync],
    2: ["rpc_printmessage", Type.Sync],
    3: ["rpc_dlopen", Type.Sync],
    50: ["rpc_register_function", Type.Sync],
    51: ["rpc_elf_load", Type.Sync],
    52: ["rpc_elf_unload", Type.Sync],
    53: ["rpc_register_var", Type.Sync],
    101: ["CUDA_CHOOSE_DEVICE", Type.Sync],
    102: ["CUDA_DEVICE_GET_ATTRIBUTE", Type.Sync],
    103: ["CUDA_DEVICE_GET_BY_PCI_BUS_ID", Type.Sync],
    104: ["CUDA_DEVICE_GET_CACHE_CONFIG", Type.Sync],
    105: ["CUDA_DEVICE_GET_LIMIT", Type.Sync],
    107: ["CUDA_DEVICE_GET_P2P_ATTRIBUTE", Type.Sync],
    108: ["CUDA_DEVICE_GET_PCI_BUS_ID", Type.Sync],
    109: ["CUDA_DEVICE_GET_SHARED_MEM_CONFIG", Type.Sync],
    110: ["CUDA_DEVICE_GET_STREAM_PRIORITY_RANGE", Type.Sync],
    111: ["CUDA_DEVICE_GET_TEXTURE_LMW", Type.Sync],
    112: ["CUDA_DEVICE_RESET", Type.Sync],
    113: ["CUDA_DEVICE_SET_CACHE_CONFIG", Type.Sync],
    114: ["CUDA_DEVICE_SET_LIMIT", Type.Sync],
    115: ["CUDA_DEVICE_SET_SHARED_MEM_CONFIG", Type.Sync],
    116: ["CUDA_DEVICE_SYNCHRONIZE", Type.Sync],
    117: ["CUDA_GET_DEVICE", Type.Local],
    118: ["CUDA_GET_DEVICE_COUNT", Type.Sync],
    119: ["CUDA_GET_DEVICE_FLAGS", Type.Sync],
    120: ["CUDA_GET_DEVICE_PROPERTIES", Type.Sync],
    126: ["CUDA_SET_DEVICE", Type.Local],
    127: ["CUDA_SET_DEVICE_FLAGS", Type.Sync],
    128: ["CUDA_SET_VALID_DEVICES", Type.Sync],
    140: ["CUDA_GET_ERROR_NAME", Type.Sync],
    141: ["CUDA_GET_ERROR_STRING", Type.Sync],
    142: ["CUDA_GET_LAST_ERROR", Type.Local],
    143: ["CUDA_PEEK_AT_LAST_ERROR", Type.Local],
    250: ["CUDA_CTX_RESET_PERSISTING_L2CACHE", Type.Sync],
    255: ["CUDA_STREAM_CREATE", Type.Sync],
    256: ["CUDA_STREAM_CREATE_WITH_FLAGS", Type.Sync],
    257: ["CUDA_STREAM_CREATE_WITH_PRIORITY", Type.Sync],
    258: ["CUDA_STREAM_DESTROY", Type.Sync],
    262: ["CUDA_STREAM_GET_FLAGS", Type.Sync],
    263: ["CUDA_STREAM_GET_PRIORITY", Type.Sync],
    264: ["CUDA_STREAM_IS_CAPTURING", Type.Sync],
    265: ["CUDA_STREAM_QUERY", Type.Sync],
    267: ["CUDA_STREAM_SYNCHRONIZE", Type.Sync],
    268: ["CUDA_STREAM_WAIT_EVENT", Type.Sync],
    269: ["CUDA_THREAD_EXCHANGE_STREAM_CAPTURE_MODE", Type.Sync],
    280: ["CUDA_EVENT_CREATE", Type.Sync],
    281: ["CUDA_EVENT_CREATE_WITH_FLAGS", Type.Sync],
    282: ["CUDA_EVENT_DESTROY", Type.Sync],
    283: ["CUDA_EVENT_ELAPSED_TIME", Type.Sync],
    284: ["CUDA_EVENT_QUERY", Type.Sync],
    285: ["CUDA_EVENT_RECORD", Type.Sync],
    286: ["CUDA_EVENT_RECORD_WITH_FLAGS", Type.Sync],
    287: ["CUDA_EVENT_SYNCHRONIZE", Type.Sync],
    310: ["CUDA_FUNC_GET_ATTRIBUTES", Type.Sync],
    311: ["CUDA_FUNC_SET_ATTRIBUTES", Type.Sync],
    312: ["CUDA_FUNC_SET_CACHE_CONFIG", Type.Sync],
    313: ["CUDA_FUNC_SET_SHARED_MEM_CONFIG", Type.Sync],
    314: ["CUDA_LAUNCH_COOPERATIVE_KERNEL", Type.Sync],
    317: ["CUDA_LAUNCH_KERNEL", Type.Async],
    330: ["CUDA_OCCUPANCY_AVAILABLE_DSMPB", Type.Sync],
    331: ["CUDA_OCCUPANCY_MAX_ACTIVE_BPM", Type.Sync],
    332: ["CUDA_OCCUPANCY_MAX_ACTIVE_BPM_WITH_FLAGS", Type.Sync],
    400: ["CUDA_ARRAY_GET_INFO", Type.Sync],
    401: ["CUDA_ARRAY_GET_SPARSE_PROPERTIES", Type.Sync],
    402: ["CUDA_FREE", Type.Async],
    403: ["CUDA_FREE_ARRAY", Type.Sync],
    404: ["CUDA_FREE_HOST", Type.Sync],
    407: ["CUDA_GET_SYMBOL_ADDRESS", Type.Sync],
    408: ["CUDA_GET_SYMBOL_SIZE", Type.Sync],
    409: ["CUDA_HOST_ALLOC", Type.Sync],
    477: ["CUDA_HOST_ALLOC_REGSHM", Type.Sync],
    410: ["CUDA_HOST_GET_DEVICE_POINTER", Type.Sync],
    411: ["CUDA_HOST_GET_FLAGS", Type.Sync],
    414: ["CUDA_MALLOC", Type.Sync],
    415: ["CUDA_MALLOC_3D", Type.Sync],
    416: ["CUDA_MALLOC_3D_ARRAY", Type.Sync],
    417: ["CUDA_MALLOC_ARRAY", Type.Sync],
    421: ["CUDA_MALLOC_PITCH", Type.Sync],
    422: ["CUDA_MEM_ADVISE", Type.Sync],
    423: ["CUDA_MEM_GET_INFO", Type.Sync],
    424: ["CUDA_MEM_PREFETCH_ASYNC", Type.Sync],
    440: ["CUDA_MEMCPY_HTOD", Type.Async],
    441: ["CUDA_MEMCPY_DTOH", Type.Sync],
    442: ["CUDA_MEMCPY_SHM", Type.Sync],
    443: ["CUDA_MEMCPY_DTOD", Type.Async],
    445: ["CUDA_MEMCPY_TO_SYMBOL", Type.Sync],
    446: ["CUDA_MEMCPY_TO_SYMBOL_SHM", Type.Sync],
    447: ["CUDA_MEMCPY_IB", Type.Sync],
    449: ["CUDA_MEMCPY_MT_HTOD", Type.Sync],
    450: ["CUDA_MEMCPY_MT_DTOH", Type.Sync],
    451: ["CUDA_MEMCPY_MT_SYNC", Type.Sync],
    470: ["CUDA_MEMSET", Type.Sync],
    471: ["CUDA_MEMSET_2D", Type.Sync],
    472: ["CUDA_MEMSET_2D_ASYNC", Type.Sync],
    473: ["CUDA_MEMSET_3D", Type.Sync],
    474: ["CUDA_MEMSET_3D_ASYNC", Type.Sync],
    475: ["CUDA_MEMSET_ASYNC", Type.Async],
    500: ["CUDA_DEVICE_CAN_ACCESS_PEER", Type.Sync],
    501: ["CUDA_DEVICE_DISABLE_PEER_ACCESS", Type.Sync],
    502: ["CUDA_DEVICE_ENABLE_PEER_ACCESS", Type.Sync],
    510: ["CUDA_DRIVER_GET_VERSION", Type.Sync],
    511: ["CUDA_RUNTIME_GET_VERSION", Type.Sync],
    1002: ["rpc_cuDeviceGetCount", Type.Sync],
    1003: ["rpc_cuInit", Type.Sync],
    1004: ["rpc_cuDriverGetVersion", Type.Sync],
    1005: ["rpc_cuDeviceGet", Type.Sync],
    1006: ["rpc_cuDeviceGetName", Type.Sync],
    1007: ["rpc_cuDeviceTotalMem", Type.Sync],
    1008: ["rpc_cuDeviceGetAttribute", Type.Sync],
    1009: ["rpc_cuDeviceGetUuid", Type.Sync],
    1010: ["rpc_cuCtxGetCurrent", Type.Sync],
    1011: ["rpc_cuCtxSetCurrent", Type.Sync],
    1012: ["rpc_cuDevicePrimaryCtxRetain", Type.Sync],
    1013: ["rpc_cuModuleGetFunction", Type.Sync],
    1015: ["rpc_cuMemAlloc", Type.Sync],
    1016: ["rpc_cuCtxGetDevice", Type.Sync],
    1017: ["rpc_cuMemcpyHtoD", Type.Sync],
    1018: ["rpc_cuLaunchKernel", Type.Sync],
    1019: ["rpc_cuModuleLoad", Type.Sync],
    1020: ["rpc_cuGetErrorString", Type.Sync],
    1021: ["rpc_cuModuleUnload", Type.Sync],
    1022: ["rpc_cuDevicePrimaryCtxGetState", Type.Sync],
    1023: ["rpc_cuDeviceGetProperties", Type.Sync],
    1024: ["rpc_cuDeviceComputeCapability", Type.Sync],
    1025: ["rpc_cuDeviceGetP2PAttribute", Type.Sync],
    2001: ["rpc_cusolverDnCreate", Type.Sync],
    2002: ["rpc_cusolverDnSetStream", Type.Sync],
    2003: ["rpc_cusolverDnDgetrf_bufferSize", Type.Sync],
    2004: ["rpc_cusolverDnDgetrf", Type.Sync],
    2005: ["rpc_cusolverDnDgetrs", Type.Sync],
    2006: ["rpc_cusolverDnDestroy", Type.Sync],
    3001: ["rpc_cublasCreate", Type.Sync],
    3002: ["rpc_cublasDgemm", Type.Sync],
    3003: ["rpc_cublasDestroy", Type.Sync],
    3004: ["rpc_cublasSgemm", Type.Async],
    3005: ["rpc_cublasSgemv", Type.Sync],
    3006: ["rpc_cublasDgemv", Type.Sync],
    3007: ["rpc_cublasSgemmEx", Type.Sync],
    3008: ["rpc_cublasSetStream", Type.Async],
    3009: ["rpc_cublasSetWorkspace", Type.Sync],
    3010: ["rpc_cublasSetMathMode", Type.Async],
    3011: ["rpc_cublasSgemmStridedBatched", Type.Sync],
    3012: ["rpc_cublasGetMathMode", Type.Sync],
    3013: ["rpc_cublasGemmEx", Type.Async],
    3014: ["rpc_cublasGemmStridedBatchedEx", Type.Async],
    4000: ["rpc_nvmlDeviceGetCount_v2", Type.Sync],
    4001: ["rpc_nvmlInitWithFlags", Type.Sync],
    4002: ["rpc_nvmlInit_v2", Type.Sync],
    4003: ["rpc_nvmlShutdown", Type.Sync],
    5000: ["rpc_cudnnGetVersion", Type.Sync],
    5001: ["rpc_cudnnGetMaxDeviceVersion", Type.Sync],
    5002: ["rpc_cudnnGetCudartVersion", Type.Sync],
    5003: ["rpc_cudnnGetErrorString", Type.Sync],
    5004: ["rpc_cudnnQueryRuntimeError", Type.Sync],
    5005: ["rpc_cudnnGetProperty", Type.Sync],
    5006: ["rpc_cudnnCreate", Type.SR],
    5007: ["rpc_cudnnDestroy", Type.Sync],
    5008: ["rpc_cudnnSetStream", Type.Async],
    5009: ["rpc_cudnnGetStream", Type.Sync],
    5010: ["rpc_cudnnCreateTensorDescriptor", Type.SR],
    5011: ["rpc_cudnnSetTensor4dDescriptor", Type.Sync],
    5012: ["rpc_cudnnSetTensor4dDescriptorEx", Type.Sync],
    5013: ["rpc_cudnnGetTensor4dDescriptor", Type.Sync],
    5014: ["rpc_cudnnSetTensorNdDescriptor", Type.Async],
    5015: ["rpc_cudnnSetTensorNdDescriptorEx", Type.Async],
    5016: ["rpc_cudnnGetTensorNdDescriptor", Type.Sync],
    5017: ["rpc_cudnnGetTensorSizeInBytes", Type.Sync],
    5018: ["rpc_cudnnDestroyTensorDescriptor", Type.Async],
    5019: ["rpc_cudnnInitTransformDest", Type.Sync],
    5021: ["rpc_cudnnSetTensorTransformDescriptor", Type.Async],
    5041: ["rpc_cudnnCreateFilterDescriptor", Type.SR],
    5042: ["rpc_cudnnSetFilter4dDescriptor", Type.Sync],
    5043: ["rpc_cudnnGetFilter4dDescriptor", Type.Sync],
    5044: ["rpc_cudnnSetFilterNdDescriptor", Type.Async],
    5045: ["rpc_cudnnGetFilterNdDescriptor", Type.Sync],
    5046: ["rpc_cudnnGetFilterSizeInBytes", Type.Sync],
    5047: ["rpc_cudnnTransformFilter", Type.Sync],
    5048: ["rpc_cudnnDestroyFilterDescriptor", Type.Async],
    5049: ["rpc_cudnnSoftmaxForward", Type.Sync],
    5050: ["rpc_cudnnCreatePoolingDescriptor", Type.Sync],
    5051: ["rpc_cudnnSetPooling2dDescriptor", Type.Sync],
    5052: ["rpc_cudnnGetPooling2dDescriptor", Type.Sync],
    5053: ["rpc_cudnnSetPoolingNdDescriptor", Type.Sync],
    5054: ["rpc_cudnnGetPoolingNdDescriptor", Type.Sync],
    5055: ["rpc_cudnnGetPoolingNdForwardOutputDim", Type.Sync],
    5056: ["rpc_cudnnGetPooling2dForwardOutputDim", Type.Sync],
    5057: ["rpc_cudnnDestroyPoolingDescriptor", Type.Sync],
    5058: ["rpc_cudnnPoolingForward", Type.Sync],
    5059: ["rpc_cudnnCreateActivationDescriptor", Type.Sync],
    5060: ["rpc_cudnnSetActivationDescriptor", Type.Sync],
    5061: ["rpc_cudnnGetActivationDescriptor", Type.Sync],
    5062: ["rpc_cudnnSetActivationDescriptorSwishBeta", Type.Sync],
    5063: ["rpc_cudnnGetActivationDescriptorSwishBeta", Type.Sync],
    5064: ["rpc_cudnnDestroyActivationDescriptor", Type.Sync],
    5065: ["rpc_cudnnActivationForward", Type.Sync],
    5066: ["rpc_cudnnCreateLRNDescriptor", Type.Sync],
    5067: ["rpc_cudnnSetLRNDescriptor", Type.Sync],
    5068: ["rpc_cudnnGetLRNDescriptor", Type.Sync],
    5069: ["rpc_cudnnDestroyLRNDescriptor", Type.Sync],
    5070: ["rpc_cudnnLRNCrossChannelForward", Type.Sync],
    5301: ["rpc_cudnnCreateConvolutionDescriptor", Type.SR],
    5302: ["rpc_cudnnDestroyConvolutionDescriptor", Type.Async],
    5303: ["rpc_cudnnGetConvolutionNdForwardOutputDim", Type.Sync],
    5304: ["rpc_cudnnSetConvolutionNdDescriptor", Type.Async],
    5305: ["rpc_cudnnGetConvolutionForwardAlgorithm_v7", Type.Sync],
    5306: ["rpc_cudnnFindConvolutionForwardAlgorithm", Type.Sync],
    5307: ["rpc_cudnnGetConvolutionForwardWorkspaceSize", Type.Sync],
    5308: ["rpc_cudnnConvolutionForward", Type.Async],
    5309: ["rpc_cudnnSetConvolutionGroupCount", Type.Async],
    5310: ["rpc_cudnnSetConvolutionMathType", Type.Async],
    5311: ["rpc_cudnnGetBatchNormalizationForwardTrainingExWorkspaceSize", Type.Sync],
    5312: ["rpc_cudnnBatchNormalizationForwardTrainingEx", Type.Async],
    5313: ["rpc_cudnnGetBatchNormalizationBackwardExWorkspaceSize", Type.Sync],
    5314: ["rpc_cudnnBatchNormalizationBackwardEx", Type.Async],
    5315: ["rpc_cudnnGetConvolutionBackwardDataAlgorithm_v7", Type.Sync],
    5316: ["rpc_cudnnConvolutionBackwardData", Type.Async],
    5317: ["rpc_cudnnGetConvolutionBackwardFilterAlgorithm_v7", Type.Sync],
    5318: ["rpc_cudnnConvolutionBackwardFilter", Type.Async],
    5319: ["rpc_cudnnBatchNormalizationForwardInference", Type.Async],
}


==> excel-data/app-chrctr/count.py <==
import sys
import matplotlib.pyplot as plt
import numpy as np
from collections import defaultdict
from api_dict.api_dict import rpc_api as rpc_api
from api_dict.api_dict import Type as Type

api_to_id = {
    "rpc_deinit": 1,
    "rpc_printmessage": 2,
    "__cudaRegisterFunction": 50,
    "__cudaRegisterFatBinary": 51,
    "__cudaRegisterVar": 53,
    "cuCtxGetCurrent": 1010,
    "cuDevicePrimaryCtxGetState": 1022,
    "cuLaunchKernel": 1018,
    "cuModuleGetFunction": 1013,
    "cuModuleLoadData": 1026,
    "cublasCreate_v2": 3001,
    "cublasSetMathMode": 3010,
    "cublasSetStream_v2": 3008,
    "cublasSgemmStridedBatched": 3011,
    "cublasSgemm_v2": 3004,
    "cudaDeviceGetAttribute": 102,
    "cudaFuncGetAttributes": 310,
    "cudaGetDevice": 117,
    "cudaGetDeviceCount": 118,
    "cudaGetDeviceProperties": 120,
    "cudaGetLastError": 142,
    "cudaLaunchKernel": 317,
    "cudaMalloc": 414,
    "cudaMemcpyAsyncHostToDevice": 440,
    "cudaMemcpyAsyncDeviceToHost": 441,
    "cudaMemcpyAsyncDeviceToDevice": 443,
    "cudaMemsetAsync": 475,
    "cudaOccupancyMaxActiveBlocksPerMultiprocessorWithFlags": 332,
    "cudaPeekAtLastError": 143,
    "cudaStreamIsCapturing": 264,
    "cudaStreamSynchronize": 267,
    "cudnnBatchNormalizationBackwardEx": 5314,
    "cudnnBatchNormalizationForwardInference": 5319,
    "cudnnBatchNormalizationForwardTrainingEx": 5312,
    "cudnnConvolutionBackwardData": 5316,
    "cudnnConvolutionBackwardFilter": 5318,
    "cudnnConvolutionForward": 5308,
    "cudnnCreate": 5006,
    "cudnnCreateConvolutionDescriptor": 5301,
    "cudnnCreateFilterDescriptor": 5041,
    "cudnnCreateTensorDescriptor": 5010,
    "cudnnDestroyConvolutionDescriptor": 5302,
    "cudnnDestroyFilterDescriptor": 5048,
    "cudnnDestroyTensorDescriptor": 5018,
    "cudnnGetBatchNormalizationBackwardExWorkspaceSize": 5313,
    "cudnnGetBatchNormalizationForwardTrainingExWorkspaceSize": 5311,
    "cudnnGetConvolutionBackwardDataAlgorithm_v7": 5315,
    "cudnnGetConvolutionBackwardFilterAlgorithm_v7": 5317,
    "cudnnGetConvolutionForwardAlgorithm_v7": 5305,
    "cudnnSetConvolutionGroupCount": 5309,
    "cudnnSetConvolutionMathType": 5310,
    "cudnnSetConvolutionNdDescriptor": 5304,
    "cudnnSetFilterNdDescriptor": 5044,
    "cudnnSetStream": 5008,
    "cudnnSetTensorNdDescriptor": 5014,
    "nvmlDeviceGetCount_v2": 4000,
    "nvmlInitWithFlags": 4001,
    "nvmlInit_v2": 4002,
}


class APIEntry:
    def __init__(self, type, count, time):
        self.type = type
        self.count = count
        self.time = time

    def __str__(self):
        return "Type: {}, Count: {}, Time: {}".format(self.type, self.count, self.time)

def count_data(file_path):
    api_entries = {}
    with open(file_path, "r") as file:
        for line in file:
            api, count, time = line.strip().split(sep=" ")[:]
            if api.find("rpc_") != -1 or api.find("__cuda") != -1:
                continue
            type = rpc_api[api_to_id[api]][1].name
            if type in api_entries:
                api_entries[type].count += int(count)
                api_entries[type].time += int(time)
            else:
                api_entries[type] = APIEntry(type, int(count), int(time))
    for type, entry in api_entries.items():
        print(entry)

def main():
    CASE = ["ResNet", "StableDiffusion", "Bert", "GPT2", "RTrain"]
    for case in CASE:
        print("Case: {}".format(case))
        count_data("async/{}.txt".format(case))

if __name__ == "__main__":
    main()

